Double beta decay searches of Xe-134, Xe-126 and Xe-124 with large scale Xe detectors

The sensitivity for double beta decay studies of Xe-134 and Xe-124 is investigated assuming a potential large scale Xe experiment developed for dark matter searches depleted in Xe-136. The opportunity for an observation of the 2nu double beta decay of Xe-134 is explored for various scenarios. A positive observation should be possible for all calculated nuclear matrix elements. The detection of 2$\nu$ ECEC of Xe-124 can be probed in all scenarios covering the theoretical predicted half-life uncertainties and a potential search for Xe-126 is discussed. The sensitivity to beta+/EC decay of Xe-124 is discussed and a positive observation might be possible, while beta+/beta+ decay still remains unobservable. The performed studies take into account solar pp-neutrino interactions, $^{85}$Kr beta decay and remaining Xe-136 double beta decay as background components in the depleted detector.

==> figures/EML-Fit.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Apr 22 15:12:45 2014) by ROOT version5.34/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,51,1680,960);
   c1->Range(-293.75,-0.7768025,2393.75,3.980923);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_1f7de60__3 = new TH1D("frame_1f7de60__3","Spectrum extended ML fit",100,0,2500);
   frame_1f7de60__3->SetBinContent(1,3194.928);
   frame_1f7de60__3->SetMinimum(0.5);
   frame_1f7de60__3->SetMaximum(3200);
   frame_1f7de60__3->SetEntries(1);
   frame_1f7de60__3->SetDirectory(0);
   frame_1f7de60__3->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame_1f7de60__3->SetLineColor(ci);
   frame_1f7de60__3->GetXaxis()->SetTitle("Energy (keV)");
   frame_1f7de60__3->GetXaxis()->SetRange(0,85);
   frame_1f7de60__3->GetXaxis()->CenterTitle(true);
   frame_1f7de60__3->GetXaxis()->SetLabelFont(42);
   frame_1f7de60__3->GetXaxis()->SetLabelSize(0.035);
   frame_1f7de60__3->GetXaxis()->SetTitleSize(0.045);
   frame_1f7de60__3->GetXaxis()->SetTitleFont(42);
   frame_1f7de60__3->GetYaxis()->SetTitle("Events / ( 10 keV )");
   frame_1f7de60__3->GetYaxis()->CenterTitle(true);
   frame_1f7de60__3->GetYaxis()->SetLabelFont(42);
   frame_1f7de60__3->GetYaxis()->SetLabelSize(0.035);
   frame_1f7de60__3->GetYaxis()->SetTitleSize(0.045);
   frame_1f7de60__3->GetYaxis()->SetTitleFont(42);
   frame_1f7de60__3->GetZaxis()->SetLabelFont(42);
   frame_1f7de60__3->GetZaxis()->SetLabelSize(0.035);
   frame_1f7de60__3->GetZaxis()->SetTitleSize(0.035);
   frame_1f7de60__3->GetZaxis()->SetTitleFont(42);
   frame_1f7de60__3->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(250);
   grae->SetName("h_data");
   grae->SetTitle("Data");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,5,2988.113);
   grae->SetPointError(0,5,5,54.66364,54.66364);
   grae->SetPoint(1,15,2826.424);
   grae->SetPointError(1,5,5,53.16412,53.16412);
   grae->SetPoint(2,25,2657.113);
   grae->SetPointError(2,5,5,51.54719,51.54719);
   grae->SetPoint(3,35,2547.736);
   grae->SetPointError(3,5,5,50.4751,50.4751);
   grae->SetPoint(4,45,2470.992);
   grae->SetPointError(4,5,5,49.70907,49.70907);
   grae->SetPoint(5,55,2483.418);
   grae->SetPointError(5,5,5,49.83391,49.83391);
   grae->SetPoint(6,65,2347.865);
   grae->SetPointError(6,5,5,48.45477,48.45477);
   grae->SetPoint(7,75,2304.821);
   grae->SetPointError(7,5,5,48.00855,48.00855);
   grae->SetPoint(8,85,2081.88);
   grae->SetPointError(8,5,5,45.62762,45.62762);
   grae->SetPoint(9,95,2001.408);
   grae->SetPointError(9,5,5,44.7371,44.7371);
   grae->SetPoint(10,105,1820.188);
   grae->SetPointError(10,5,5,42.66366,42.66366);
   grae->SetPoint(11,115,1675.035);
   grae->SetPointError(11,5,5,40.92719,40.92719);
   grae->SetPoint(12,125,1604.073);
   grae->SetPointError(12,5,5,40.05088,40.05088);
   grae->SetPoint(13,135,1509.438);
   grae->SetPointError(13,5,5,38.85149,38.85149);
   grae->SetPoint(14,145,1377.814);
   grae->SetPointError(14,5,5,37.11892,37.11892);
   grae->SetPoint(15,155,1219.21);
   grae->SetPointError(15,5,5,34.91718,34.91718);
   grae->SetPoint(16,165,1184.736);
   grae->SetPointError(16,5,5,34.42,34.42);
   grae->SetPoint(17,175,1054.241);
   grae->SetPointError(17,5,5,32.46908,32.46908);
   grae->SetPoint(18,185,921.691);
   grae->SetPointError(18,5,5,30.35936,30.35936);
   grae->SetPoint(19,195,804.4863);
   grae->SetPointError(19,5,5,28.36347,28.36347);
   grae->SetPoint(20,205,693.309);
   grae->SetPointError(20,5,5,26.33076,26.33076);
   grae->SetPoint(21,215,582.2643);
   grae->SetPointError(21,5,5,24.13015,24.13015);
   grae->SetPoint(22,225,494.6041);
   grae->SetPointError(22,5,5,22.2397,22.2397);
   grae->SetPoint(23,235,431.1243);
   grae->SetPointError(23,5,5,20.76353,20.76353);
   grae->SetPoint(24,245,349.0284);
   grae->SetPointError(24,5,5,18.6823,18.6823);
   grae->SetPoint(25,255,275.6674);
   grae->SetPointError(25,5,5,16.60323,16.60323);
   grae->SetPoint(26,265,247.14);
   grae->SetPointError(26,5,5,15.72069,15.72069);
   grae->SetPoint(27,275,249.6785);
   grae->SetPointError(27,5,5,15.80122,15.80122);
   grae->SetPoint(28,285,245.7399);
   grae->SetPointError(28,5,5,15.67609,15.67609);
   grae->SetPoint(29,295,243.0581);
   grae->SetPointError(29,5,5,15.59032,15.59032);
   grae->SetPoint(30,305,238.4378);
   grae->SetPointError(30,5,5,15.44143,15.44143);
   grae->SetPoint(31,315,236.8352);
   grae->SetPointError(31,5,5,15.38945,15.38945);
   grae->SetPoint(32,325,234.1986);
   grae->SetPointError(32,5,5,15.30355,15.30355);
   grae->SetPoint(33,335,225.7491);
   grae->SetPointError(33,5,5,15.02495,15.02495);
   grae->SetPoint(34,345,223.0181);
   grae->SetPointError(34,5,5,14.93379,14.93379);
   grae->SetPoint(35,355,222.7726);
   grae->SetPointError(35,5,5,14.92557,14.92557);
   grae->SetPoint(36,365,213.8451);
   grae->SetPointError(36,5,5,14.62344,14.62344);
   grae->SetPoint(37,375,207.8481);
   grae->SetPointError(37,5,5,14.41694,14.41694);
   grae->SetPoint(38,385,209.4642);
   grae->SetPointError(38,5,5,14.47288,14.47288);
   grae->SetPoint(39,395,201.1241);
   grae->SetPointError(39,5,5,14.18182,14.18182);
   grae->SetPoint(40,405,197.6482);
   grae->SetPointError(40,5,5,14.05874,14.05874);
   grae->SetPoint(41,415,192.2458);
   grae->SetPointError(41,5,5,13.86527,13.86527);
   grae->SetPoint(42,425,191.7978);
   grae->SetPointError(42,5,5,13.84911,13.84911);
   grae->SetPoint(43,435,185.0867);
   grae->SetPointError(43,5,5,13.60466,13.60466);
   grae->SetPoint(44,445,182.8393);
   grae->SetPointError(44,5,5,13.52181,13.52181);
   grae->SetPoint(45,455,175.7725);
   grae->SetPointError(45,5,5,13.25792,13.25792);
   grae->SetPoint(46,465,173.0491);
   grae->SetPointError(46,5,5,13.15481,13.15481);
   grae->SetPoint(47,475,170.5106);
   grae->SetPointError(47,5,5,13.05797,13.05797);
   grae->SetPoint(48,485,168.2907);
   grae->SetPointError(48,5,5,12.97269,12.97269);
   grae->SetPoint(49,495,163.8708);
   grae->SetPointError(49,5,5,12.80121,12.80121);
   grae->SetPoint(50,505,162.0319);
   grae->SetPointError(50,5,5,12.72918,12.72918);
   grae->SetPoint(51,515,157.7687);
   grae->SetPointError(51,5,5,12.5606,12.5606);
   grae->SetPoint(52,525,155.2859);
   grae->SetPointError(52,5,5,12.46138,12.46138);
   grae->SetPoint(53,535,151.9712);
   grae->SetPointError(53,5,5,12.32766,12.32766);
   grae->SetPoint(54,545,153.6566);
   grae->SetPointError(54,5,5,12.39583,12.39583);
   grae->SetPoint(55,555,148.7513);
   grae->SetPointError(55,5,5,12.19636,12.19636);
   grae->SetPoint(56,565,147.8733);
   grae->SetPointError(56,5,5,12.16032,12.16032);
   grae->SetPoint(57,575,143.472);
   grae->SetPointError(57,5,5,11.97798,11.97798);
   grae->SetPoint(58,585,144.7589);
   grae->SetPointError(58,5,5,12.03158,12.03158);
   grae->SetPoint(59,595,139.388);
   grae->SetPointError(59,5,5,11.80627,11.80627);
   grae->SetPoint(60,605,144.4401);
   grae->SetPointError(60,5,5,12.01832,12.01832);
   grae->SetPoint(61,615,141.8959);
   grae->SetPointError(61,5,5,11.91201,11.91201);
   grae->SetPoint(62,625,140.8779);
   grae->SetPointError(62,5,5,11.8692,11.8692);
   grae->SetPoint(63,635,138.4055);
   grae->SetPointError(63,5,5,11.76459,11.76459);
   grae->SetPoint(64,645,141.1013);
   grae->SetPointError(64,5,5,11.87861,11.87861);
   grae->SetPoint(65,655,138.1067);
   grae->SetPointError(65,5,5,11.75188,11.75188);
   grae->SetPoint(66,665,136.7457);
   grae->SetPointError(66,5,5,11.69383,11.69383);
   grae->SetPoint(67,675,140.2439);
   grae->SetPointError(67,5,5,11.84246,11.84246);
   grae->SetPoint(68,685,137.1613);
   grae->SetPointError(68,5,5,11.71159,11.71159);
   grae->SetPoint(69,695,136.7309);
   grae->SetPointError(69,5,5,11.6932,11.6932);
   grae->SetPoint(70,705,135.8514);
   grae->SetPointError(70,5,5,11.65553,11.65553);
   grae->SetPoint(71,715,135.3463);
   grae->SetPointError(71,5,5,11.63384,11.63384);
   grae->SetPoint(72,725,135.3605);
   grae->SetPointError(72,5,5,11.63445,11.63445);
   grae->SetPoint(73,735,135.8441);
   grae->SetPointError(73,5,5,11.65522,11.65522);
   grae->SetPoint(74,745,137.8074);
   grae->SetPointError(74,5,5,11.73914,11.73914);
   grae->SetPoint(75,755,134.5793);
   grae->SetPointError(75,5,5,11.60083,11.60083);
   grae->SetPoint(76,765,133.9857);
   grae->SetPointError(76,5,5,11.57522,11.57522);
   grae->SetPoint(77,775,133.7957);
   grae->SetPointError(77,5,5,11.56701,11.56701);
   grae->SetPoint(78,785,134.5052);
   grae->SetPointError(78,5,5,11.59764,11.59764);
   grae->SetPoint(79,795,132.953);
   grae->SetPointError(79,5,5,11.53052,11.53052);
   grae->SetPoint(80,805,132.5527);
   grae->SetPointError(80,5,5,11.51315,11.51315);
   grae->SetPoint(81,815,134.5485);
   grae->SetPointError(81,5,5,11.5995,11.5995);
   grae->SetPoint(82,825,135.701);
   grae->SetPointError(82,5,5,11.64908,11.64908);
   grae->SetPoint(83,835,132.7776);
   grae->SetPointError(83,5,5,11.52292,11.52292);
   grae->SetPoint(84,845,130.5147);
   grae->SetPointError(84,5,5,11.4243,11.4243);
   grae->SetPoint(85,855,130.7115);
   grae->SetPointError(85,5,5,11.43291,11.43291);
   grae->SetPoint(86,865,128.1956);
   grae->SetPointError(86,5,5,11.32235,11.32235);
   grae->SetPoint(87,875,129.5168);
   grae->SetPointError(87,5,5,11.38055,11.38055);
   grae->SetPoint(88,885,126.8604);
   grae->SetPointError(88,5,5,11.26323,11.26323);
   grae->SetPoint(89,895,126.5512);
   grae->SetPointError(89,5,5,11.2495,11.2495);
   grae->SetPoint(90,905,124.7522);
   grae->SetPointError(90,5,5,11.16925,11.16925);
   grae->SetPoint(91,915,125.5533);
   grae->SetPointError(91,5,5,11.20506,11.20506);
   grae->SetPoint(92,925,123.3467);
   grae->SetPointError(92,5,5,11.10616,11.10616);
   grae->SetPoint(93,935,123.0234);
   grae->SetPointError(93,5,5,11.09159,11.09159);
   grae->SetPoint(94,945,121.1963);
   grae->SetPointError(94,5,5,11.00892,11.00892);
   grae->SetPoint(95,955,118.8912);
   grae->SetPointError(95,5,5,10.90373,10.90373);
   grae->SetPoint(96,965,118.3853);
   grae->SetPointError(96,5,5,10.8805,10.8805);
   grae->SetPoint(97,975,115.9959);
   grae->SetPointError(97,5,5,10.77014,10.77014);
   grae->SetPoint(98,985,114.3655);
   grae->SetPointError(98,5,5,10.69418,10.69418);
   grae->SetPoint(99,995,113.213);
   grae->SetPointError(99,5,5,10.64016,10.64016);
   grae->SetPoint(100,1005,112.3416);
   grae->SetPointError(100,5,5,10.59913,10.59913);
   grae->SetPoint(101,1015,113.0444);
   grae->SetPointError(101,5,5,10.63223,10.63223);
   grae->SetPoint(102,1025,108.8419);
   grae->SetPointError(102,5,5,10.43273,10.43273);
   grae->SetPoint(103,1035,108.1673);
   grae->SetPointError(103,5,5,10.40035,10.40035);
   grae->SetPoint(104,1045,107.6894);
   grae->SetPointError(104,5,5,10.37735,10.37735);
   grae->SetPoint(105,1055,109.1792);
   grae->SetPointError(105,5,5,10.44889,10.44889);
   grae->SetPoint(106,1065,103.8664);
   grae->SetPointError(106,5,5,10.19149,10.19149);
   grae->SetPoint(107,1075,102.7421);
   grae->SetPointError(107,5,5,10.13618,10.13618);
   grae->SetPoint(108,1085,101.5333);
   grae->SetPointError(108,5,5,10.07637,10.07637);
   grae->SetPoint(109,1095,98.06174);
   grae->SetPointError(109,5,5,9.902613,9.902613);
   grae->SetPoint(110,1105,99.95916);
   grae->SetPointError(110,5,5,9.997958,9.997958);
   grae->SetPoint(111,1115,94.89936);
   grae->SetPointError(111,5,5,9.74163,9.74163);
   grae->SetPoint(112,1125,93.78902);
   grae->SetPointError(112,5,5,9.684473,9.684473);
   grae->SetPoint(113,1135,93.35331);
   grae->SetPointError(113,5,5,9.661952,9.661952);
   grae->SetPoint(114,1145,93.56413);
   grae->SetPointError(114,5,5,9.672855,9.672855);
   grae->SetPoint(115,1155,89.1087);
   grae->SetPointError(115,5,5,9.439741,9.439741);
   grae->SetPoint(116,1165,88.51839);
   grae->SetPointError(116,5,5,9.408421,9.408421);
   grae->SetPoint(117,1175,86.36797);
   grae->SetPointError(117,5,5,9.293437,9.293437);
   grae->SetPoint(118,1185,85.4544);
   grae->SetPointError(118,5,5,9.244155,9.244155);
   grae->SetPoint(119,1195,84.20351);
   grae->SetPointError(119,5,5,9.176247,9.176247);
   grae->SetPoint(120,1205,80.22594);
   grae->SetPointError(120,5,5,8.956893,8.956893);
   grae->SetPoint(121,1215,80.35243);
   grae->SetPointError(121,5,5,8.963952,8.963952);
   grae->SetPoint(122,1225,78.15986);
   grae->SetPointError(122,5,5,8.840806,8.840806);
   grae->SetPoint(123,1235,76.3046);
   grae->SetPointError(123,5,5,8.73525,8.73525);
   grae->SetPoint(124,1245,73.50765);
   grae->SetPointError(124,5,5,8.57366,8.57366);
   grae->SetPoint(125,1255,73.35304);
   grae->SetPointError(125,5,5,8.564639,8.564639);
   grae->SetPoint(126,1265,69.83929);
   grae->SetPointError(126,5,5,8.356991,8.356991);
   grae->SetPoint(127,1275,69.96579);
   grae->SetPointError(127,5,5,8.364556,8.364556);
   grae->SetPoint(128,1285,67.04235);
   grae->SetPointError(128,5,5,8.187939,8.187939);
   grae->SetPoint(129,1295,65.24331);
   grae->SetPointError(129,5,5,8.077333,8.077333);
   grae->SetPoint(130,1305,66.57854);
   grae->SetPointError(130,5,5,8.159567,8.159567);
   grae->SetPoint(131,1315,61.11114);
   grae->SetPointError(131,5,5,7.817362,7.817362);
   grae->SetPoint(132,1325,60.22567);
   grae->SetPointError(132,5,5,7.76052,7.76052);
   grae->SetPoint(133,1335,59.11533);
   grae->SetPointError(133,5,5,7.688649,7.688649);
   grae->SetPoint(134,1345,57.44278);
   grae->SetPointError(134,5,5,7.579102,7.579102);
   grae->SetPoint(135,1355,56.81031);
   grae->SetPointError(135,5,5,7.537261,7.537261);
   grae->SetPoint(136,1365,55.99512);
   grae->SetPointError(136,5,5,7.482989,7.482989);
   grae->SetPoint(137,1375,53.39494);
   grae->SetPointError(137,5,5,7.307184,7.307184);
   grae->SetPoint(138,1385,50.40123);
   grae->SetPointError(138,5,5,7.099382,7.099382);
   grae->SetPoint(139,1395,50.48556);
   grae->SetPointError(139,5,5,7.105319,7.105319);
   grae->SetPoint(140,1405,47.51995);
   grae->SetPointError(140,5,5,6.893472,6.893472);
   grae->SetPoint(141,1415,46.29717);
   grae->SetPointError(141,5,5,6.804202,6.804202);
   grae->SetPoint(142,1425,45.35548);
   grae->SetPointError(142,5,5,6.734648,6.734648);
   grae->SetPoint(143,1435,45.34143);
   grae->SetPointError(143,5,5,6.733605,6.733605);
   grae->SetPoint(144,1445,41.86985);
   grae->SetPointError(144,5,5,6.470691,6.470691);
   grae->SetPoint(145,1455,40.33785);
   grae->SetPointError(145,5,5,6.351208,6.351208);
   grae->SetPoint(146,1465,38.07499);
   grae->SetPointError(146,5,5,6.170494,6.170494);
   grae->SetPoint(147,1475,37.49874);
   grae->SetPointError(147,5,5,6.123622,6.123622);
   grae->SetPoint(148,1485,38.01878);
   grae->SetPointError(148,5,5,6.165937,6.165937);
   grae->SetPoint(149,1495,37.13331);
   grae->SetPointError(149,5,5,6.093711,6.093711);
   grae->SetPoint(150,1505,34.8564);
   grae->SetPointError(150,5,5,5.903931,5.903931);
   grae->SetPoint(151,1515,33.54929);
   grae->SetPointError(151,5,5,5.792175,5.792175);
   grae->SetPoint(152,1525,31.93296);
   grae->SetPointError(152,5,5,5.650926,5.650926);
   grae->SetPoint(153,1535,31.66591);
   grae->SetPointError(153,5,5,5.627248,5.627248);
   grae->SetPoint(154,1545,29.75443);
   grae->SetPointError(154,5,5,5.454763,5.454763);
   grae->SetPoint(155,1555,26.80289);
   grae->SetPointError(155,5,5,5.17715,5.17715);
   grae->SetPoint(156,1565,26.15635);
   grae->SetPointError(156,5,5,5.114328,5.114328);
   grae->SetPoint(157,1575,25.81903);
   grae->SetPointError(157,5,5,5.081243,5.081243);
   grae->SetPoint(158,1585,25.15845);
   grae->SetPointError(158,5,5,5.01582,5.01582);
   grae->SetPoint(159,1595,24.23082);
   grae->SetPointError(159,5,5,4.922481,4.922481);
   grae->SetPoint(160,1605,22.24907);
   grae->SetPointError(160,5,5,4.716891,4.716891);
   grae->SetPoint(161,1615,21.85552);
   grae->SetPointError(161,5,5,4.674989,4.674989);
   grae->SetPoint(162,1625,20.37975);
   grae->SetPointError(162,5,5,4.514394,4.514394);
   grae->SetPoint(163,1635,20.02838);
   grae->SetPointError(163,5,5,4.475307,4.475307);
   grae->SetPoint(164,1645,18.76343);
   grae->SetPointError(164,5,5,4.331677,4.331677);
   grae->SetPoint(165,1655,18.7072);
   grae->SetPointError(165,5,5,4.325183,4.325183);
   grae->SetPoint(166,1665,17.93418);
   grae->SetPointError(166,5,5,4.234877,4.234877);
   grae->SetPoint(167,1675,17.03466);
   grae->SetPointError(167,5,5,4.127307,4.127307);
   grae->SetPoint(168,1685,15.44645);
   grae->SetPointError(168,5,5,3.930197,3.930197);
   grae->SetPoint(169,1695,14.95452);
   grae->SetPointError(169,5,5,3.867107,3.867107);
   grae->SetPoint(170,1705,13.99878);
   grae->SetPointError(170,5,5,3.741494,3.741494);
   grae->SetPoint(171,1715,14.01283);
   grae->SetPointError(171,5,5,3.743372,3.743372);
   grae->SetPoint(172,1725,12.87438);
   grae->SetPointError(172,5,5,3.588089,3.588089);
   grae->SetPoint(173,1735,12.24191);
   grae->SetPointError(173,5,5,3.498843,3.498843);
   grae->SetPoint(174,1745,12.00297);
   grae->SetPointError(174,5,5,3.46453,3.46453);
   grae->SetPoint(175,1755,10.45692);
   grae->SetPointError(175,5,5,3.233716,3.233716);
   grae->SetPoint(176,1765,10.09149);
   grae->SetPointError(176,5,5,3.176711,3.176711);
   grae->SetPoint(177,1775,10.00716);
   grae->SetPointError(177,5,5,3.16341,3.16341);
   grae->SetPoint(178,1785,8.784375);
   grae->SetPointError(178,5,5,2.963845,2.963845);
   grae->SetPoint(179,1795,8.587605);
   grae->SetPointError(179,5,5,2.930462,2.930462);
   grae->SetPoint(180,1805,7.53348);
   grae->SetPointError(180,5,5,2.744719,2.744719);
   grae->SetPoint(181,1815,7.44915);
   grae->SetPointError(181,5,5,2.729313,2.729313);
   grae->SetPoint(182,1825,6.88695);
   grae->SetPointError(182,5,5,2.6243,2.6243);
   grae->SetPoint(183,1835,6.32475);
   grae->SetPointError(183,5,5,2.514906,2.514906);
   grae->SetPoint(184,1845,6.085815);
   grae->SetPointError(184,5,5,2.466944,2.466944);
   grae->SetPoint(185,1855,6.07176);
   grae->SetPointError(185,5,5,2.464094,2.464094);
   grae->SetPoint(186,1865,5.42523);
   grae->SetPointError(186,5,5,2.329212,2.329212);
   grae->SetPoint(187,1875,5.045745);
   grae->SetPointError(187,5,5,2.246274,2.246274);
   grae->SetPoint(188,1885,4.989525);
   grae->SetPointError(188,5,5,2.233724,2.233724);
   grae->SetPoint(189,1895,3.977565);
   grae->SetPointError(189,5,5,1.994383,1.994383);
   grae->SetPoint(190,1905,4.146225);
   grae->SetPointError(190,5,5,2.036228,2.036228);
   grae->SetPoint(191,1915,3.668355);
   grae->SetPointError(191,5,5,1.915295,1.915295);
   grae->SetPoint(192,1925,3.28887);
   grae->SetPointError(192,5,5,1.813524,1.813524);
   grae->SetPoint(193,1935,3.218595);
   grae->SetPointError(193,5,5,1.794044,1.794044);
   grae->SetPoint(194,1945,2.89533);
   grae->SetPointError(194,5,5,1.701567,1.701567);
   grae->SetPoint(195,1955,2.83911);
   grae->SetPointError(195,5,5,1.684966,1.684966);
   grae->SetPoint(196,1965,2.58612);
   grae->SetPointError(196,5,5,1.608142,1.608142);
   grae->SetPoint(197,1975,1.981755);
   grae->SetPointError(197,5,5,1.407748,1.407748);
   grae->SetPoint(198,1985,1.93959);
   grae->SetPointError(198,5,5,1.392692,1.392692);
   grae->SetPoint(199,1995,2.08014);
   grae->SetPointError(199,5,5,1.442269,1.442269);
   grae->SetPoint(200,2005,1.65849);
   grae->SetPointError(200,5,5,1.287824,1.287824);
   grae->SetPoint(201,2015,1.60227);
   grae->SetPointError(201,5,5,1.265808,1.265808);
   grae->SetPoint(202,2025,1.32117);
   grae->SetPointError(202,5,5,1.149422,1.149422);
   grae->SetPoint(203,2035,1.37739);
   grae->SetPointError(203,5,5,1.173623,1.173623);
   grae->SetPoint(204,2045,1.250895);
   grae->SetPointError(204,5,5,1.118434,1.118434);
   grae->SetPoint(205,2055,0.829245);
   grae->SetPointError(205,5,5,0.9106289,0.9106289);
   grae->SetPoint(206,2065,0.857355);
   grae->SetPointError(206,5,5,0.9259347,0.9259347);
   grae->SetPoint(207,2075,0.688695);
   grae->SetPointError(207,5,5,0.8298765,0.8298765);
   grae->SetPoint(208,2085,0.89952);
   grae->SetPointError(208,5,5,0.9484303,0.9484303);
   grae->SetPoint(209,2095,0.660585);
   grae->SetPointError(209,5,5,0.8127638,0.8127638);
   grae->SetPoint(210,2105,0.50598);
   grae->SetPointError(210,5,5,0.7113227,0.7113227);
   grae->SetPoint(211,2115,0.407595);
   grae->SetPointError(211,5,5,0.6384317,0.6384317);
   grae->SetPoint(212,2125,0.33732);
   grae->SetPointError(212,5,5,0.5807926,0.5807926);
   grae->SetPoint(213,2135,0.36543);
   grae->SetPointError(213,5,5,0.6045081,0.6045081);
   grae->SetPoint(214,2145,0.210825);
   grae->SetPointError(214,5,5,0.4591568,0.4591568);
   grae->SetPoint(215,2155,0.210825);
   grae->SetPointError(215,5,5,0.4591568,0.4591568);
   grae->SetPoint(216,2165,0.2811);
   grae->SetPointError(216,5,5,0.5301887,0.5301887);
   grae->SetPoint(217,2175,0.182715);
   grae->SetPointError(217,5,5,0.4274518,0.4274518);
   grae->SetPoint(218,2185,0.098385);
   grae->SetPointError(218,5,5,0.3136638,0.3136638);
   grae->SetPoint(219,2195,0.154605);
   grae->SetPointError(219,5,5,0.3931984,0.3931984);
   grae->SetPoint(220,2205,0.14055);
   grae->SetPointError(220,5,5,0.3749,0.3749);
   grae->SetPoint(221,2215,0.070275);
   grae->SetPointError(221,5,5,0.2650943,0.2650943);
   grae->SetPoint(222,2225,0.05622);
   grae->SetPointError(222,5,5,0.2371076,0.2371076);
   grae->SetPoint(223,2235,0.05622);
   grae->SetPointError(223,5,5,0.2371076,0.2371076);
   grae->SetPoint(224,2245,0.042165);
   grae->SetPointError(224,5,5,0.2053412,0.2053412);
   grae->SetPoint(225,2255,0.08433);
   grae->SetPointError(225,5,5,0.2903963,0.2903963);
   grae->SetPoint(226,2265,0.02811);
   grae->SetPointError(226,5,5,0.1676604,0.1676604);
   grae->SetPoint(227,2275,0.05622);
   grae->SetPointError(227,5,5,0.2371076,0.2371076);
   grae->SetPoint(228,2285,0.014055);
   grae->SetPointError(228,5,5,0.1185538,0.1185538);
   grae->SetPoint(229,2295,0.02811);
   grae->SetPointError(229,5,5,0.1676604,0.1676604);
   grae->SetPoint(230,2305,0);
   grae->SetPointError(230,5,5,0,0);
   grae->SetPoint(231,2315,0.014055);
   grae->SetPointError(231,5,5,0.1185538,0.1185538);
   grae->SetPoint(232,2325,0);
   grae->SetPointError(232,5,5,0,0);
   grae->SetPoint(233,2335,0);
   grae->SetPointError(233,5,5,0,0);
   grae->SetPoint(234,2345,0);
   grae->SetPointError(234,5,5,0,0);
   grae->SetPoint(235,2355,0);
   grae->SetPointError(235,5,5,0,0);
   grae->SetPoint(236,2365,0);
   grae->SetPointError(236,5,5,0,0);
   grae->SetPoint(237,2375,0);
   grae->SetPointError(237,5,5,0,0);
   grae->SetPoint(238,2385,0);
   grae->SetPointError(238,5,5,0,0);
   grae->SetPoint(239,2395,0);
   grae->SetPointError(239,5,5,0,0);
   grae->SetPoint(240,2405,0);
   grae->SetPointError(240,5,5,0,0);
   grae->SetPoint(241,2415,0);
   grae->SetPointError(241,5,5,0,0);
   grae->SetPoint(242,2425,0);
   grae->SetPointError(242,5,5,0,0);
   grae->SetPoint(243,2435,0);
   grae->SetPointError(243,5,5,0,0);
   grae->SetPoint(244,2445,0);
   grae->SetPointError(244,5,5,0,0);
   grae->SetPoint(245,2455,0);
   grae->SetPointError(245,5,5,0,0);
   grae->SetPoint(246,2465,0);
   grae->SetPointError(246,5,5,0,0);
   grae->SetPoint(247,2475,0);
   grae->SetPointError(247,5,5,0,0);
   grae->SetPoint(248,2485,0);
   grae->SetPointError(248,5,5,0,0);
   grae->SetPoint(249,2495,0);
   grae->SetPointError(249,5,5,0,0);
   
   TH1F *Graph_h_data2 = new TH1F("Graph_h_data2","Data",250,0,2750);
   Graph_h_data2->SetMinimum(-304.5517);
   Graph_h_data2->SetMaximum(3347.08);
   Graph_h_data2->SetDirectory(0);
   Graph_h_data2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data2->SetLineColor(ci);
   Graph_h_data2->GetXaxis()->SetLabelFont(42);
   Graph_h_data2->GetXaxis()->SetLabelSize(0.035);
   Graph_h_data2->GetXaxis()->SetTitleSize(0.035);
   Graph_h_data2->GetXaxis()->SetTitleFont(42);
   Graph_h_data2->GetYaxis()->SetLabelFont(42);
   Graph_h_data2->GetYaxis()->SetLabelSize(0.035);
   Graph_h_data2->GetYaxis()->SetTitleSize(0.035);
   Graph_h_data2->GetYaxis()->SetTitleFont(42);
   Graph_h_data2->GetZaxis()->SetLabelFont(42);
   Graph_h_data2->GetZaxis()->SetLabelSize(0.035);
   Graph_h_data2->GetZaxis()->SetTitleSize(0.035);
   Graph_h_data2->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_data2);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(157);
   graph->SetName("model_Norm[E]");
   graph->SetTitle("Fit");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetPoint(0,-25,0);
   graph->SetPoint(1,-25,2918.259111);
   graph->SetPoint(2,0,2918.259111);
   graph->SetPoint(3,25,2727.182285);
   graph->SetPoint(4,28.125,2727.182285);
   graph->SetPoint(5,31.25,2626.695669);
   graph->SetPoint(6,37.5,2626.695669);
   graph->SetPoint(7,40.625,2524.096334);
   graph->SetPoint(8,43.75,2524.096334);
   graph->SetPoint(9,46.875,2524.096334);
   graph->SetPoint(10,50,2543.065151);
   graph->SetPoint(11,53.125,2420.022472);
   graph->SetPoint(12,56.25,2420.022472);
   graph->SetPoint(13,59.375,2420.022472);
   graph->SetPoint(14,62.5,2311.22797);
   graph->SetPoint(15,68.75,2311.22797);
   graph->SetPoint(16,71.875,2198.320336);
   graph->SetPoint(17,75,2198.320336);
   graph->SetPoint(18,78.125,2198.320336);
   graph->SetPoint(19,81.25,2086.344686);
   graph->SetPoint(20,87.5,2086.344686);
   graph->SetPoint(21,90.625,1968.673103);
   graph->SetPoint(22,93.75,1968.673103);
   graph->SetPoint(23,96.875,1968.673103);
   graph->SetPoint(24,100,1981.765516);
   graph->SetPoint(25,103.125,1851.118);
   graph->SetPoint(26,106.25,1851.118);
   graph->SetPoint(27,109.375,1851.118);
   graph->SetPoint(28,112.5,1730.832388);
   graph->SetPoint(29,118.75,1730.832388);
   graph->SetPoint(30,121.875,1609.29929);
   graph->SetPoint(31,125,1609.29929);
   graph->SetPoint(32,150,1376.072553);
   graph->SetPoint(33,153.125,1247.912027);
   graph->SetPoint(34,156.25,1247.912027);
   graph->SetPoint(35,159.375,1247.912027);
   graph->SetPoint(36,162.5,1128.240788);
   graph->SetPoint(37,168.75,1128.240788);
   graph->SetPoint(38,171.875,1011.123167);
   graph->SetPoint(39,175,1011.123167);
   graph->SetPoint(40,178.125,1011.123167);
   graph->SetPoint(41,181.25,896.8434419);
   graph->SetPoint(42,187.5,896.8434419);
   graph->SetPoint(43,190.625,900.6579775);
   graph->SetPoint(44,193.75,786.3221838);
   graph->SetPoint(45,200,789.0964917);
   graph->SetPoint(46,203.125,680.894863);
   graph->SetPoint(47,206.25,680.894863);
   graph->SetPoint(48,209.375,680.894863);
   graph->SetPoint(49,212.5,582.313796);
   graph->SetPoint(50,218.75,582.313796);
   graph->SetPoint(51,221.875,489.3396581);
   graph->SetPoint(52,225,489.3396581);
   graph->SetPoint(53,228.125,489.3396581);
   graph->SetPoint(54,231.25,406.7460566);
   graph->SetPoint(55,237.5,406.7460566);
   graph->SetPoint(56,240.625,405.5072931);
   graph->SetPoint(57,243.75,339.8026341);
   graph->SetPoint(58,250,338.3342387);
   graph->SetPoint(59,253.125,276.7223984);
   graph->SetPoint(60,256.25,276.7223984);
   graph->SetPoint(61,259.375,276.7223984);
   graph->SetPoint(62,262.5,251.4366291);
   graph->SetPoint(63,275,255.4558985);
   graph->SetPoint(64,300,243.5948349);
   graph->SetPoint(65,325,238.9624668);
   graph->SetPoint(66,350,226.8642514);
   graph->SetPoint(67,375,211.4280474);
   graph->SetPoint(68,387.5,212.8516996);
   graph->SetPoint(69,400,200.5799381);
   graph->SetPoint(70,425,194.269758);
   graph->SetPoint(71,450,177.6062669);
   graph->SetPoint(72,475,171.9754985);
   graph->SetPoint(73,500,163.026228);
   graph->SetPoint(74,525,156.0015956);
   graph->SetPoint(75,550,149.1205349);
   graph->SetPoint(76,575,143.6694517);
   graph->SetPoint(77,600,144.3935985);
   graph->SetPoint(78,625,140.73765);
   graph->SetPoint(79,650,137.8488866);
   graph->SetPoint(80,675,139.9247338);
   graph->SetPoint(81,700,135.5024142);
   graph->SetPoint(82,725,134.9938151);
   graph->SetPoint(83,750,134.2036774);
   graph->SetPoint(84,775,133.4192779);
   graph->SetPoint(85,800,132.1790323);
   graph->SetPoint(86,825,135.318477);
   graph->SetPoint(87,850,130.3430178);
   graph->SetPoint(88,875,129.1517106);
   graph->SetPoint(89,900,124.4004974);
   graph->SetPoint(90,925,122.9989596);
   graph->SetPoint(91,950,118.5560847);
   graph->SetPoint(92,975,115.6689167);
   graph->SetPoint(93,1000,112.0249184);
   graph->SetPoint(94,1025,108.5350892);
   graph->SetPoint(95,1050,108.8714583);
   graph->SetPoint(96,1075,102.452415);
   graph->SetPoint(97,1100,99.67737015);
   graph->SetPoint(98,1125,93.52461909);
   graph->SetPoint(99,1150,88.85749813);
   graph->SetPoint(100,1175,86.12449937);
   graph->SetPoint(101,1200,79.99977908);
   graph->SetPoint(102,1225,77.93951847);
   graph->SetPoint(103,1250,73.14625911);
   graph->SetPoint(104,1275,69.76855295);
   graph->SetPoint(105,1300,66.39084679);
   graph->SetPoint(106,1325,60.05589582);
   graph->SetPoint(107,1350,56.65015891);
   graph->SetPoint(108,1375,53.24442199);
   graph->SetPoint(109,1400,47.38599388);
   graph->SetPoint(110,1425,45.22762563);
   graph->SetPoint(111,1450,40.22413559);
   graph->SetPoint(112,1475,37.39302918);
   graph->SetPoint(113,1500,34.75813807);
   graph->SetPoint(114,1525,31.84293939);
   graph->SetPoint(115,1550,26.72732633);
   graph->SetPoint(116,1575,25.74624985);
   graph->SetPoint(117,1600,22.18634378);
   graph->SetPoint(118,1625,20.32229847);
   graph->SetPoint(119,1650,18.65446846);
   graph->SetPoint(120,1675,16.98663844);
   graph->SetPoint(121,1700,13.95931674);
   graph->SetPoint(122,1725,12.83808648);
   graph->SetPoint(123,1750,10.42744142);
   graph->SetPoint(124,1775,9.978949317);
   graph->SetPoint(125,1800,7.512242744);
   graph->SetPoint(126,1825,6.867535345);
   graph->SetPoint(127,1850,6.054643406);
   graph->SetPoint(128,1875,5.031520793);
   graph->SetPoint(129,1900,4.134536585);
   graph->SetPoint(130,1925,3.279598512);
   graph->SetPoint(131,1950,2.831106407);
   graph->SetPoint(132,1975,1.976168334);
   graph->SetPoint(133,2000,1.653814634);
   graph->SetPoint(134,2025,1.317445556);
   graph->SetPoint(135,2050,0.826907317);
   graph->SetPoint(136,2075,0.6867535345);
   graph->SetPoint(137,2100,0.5045536172);
   graph->SetPoint(138,2125,0.3363690781);
   graph->SetPoint(139,2150,0.2102306738);
   graph->SetPoint(140,2175,0.1821999173);
   graph->SetPoint(141,2200,0.1401537825);
   graph->SetPoint(142,2225,0.05606151302);
   graph->SetPoint(143,2250,0.08409226953);
   graph->SetPoint(144,2275,0.05606151302);
   graph->SetPoint(145,2300,0);
   graph->SetPoint(146,2325,0);
   graph->SetPoint(147,2350,0);
   graph->SetPoint(148,2375,0);
   graph->SetPoint(149,2400,0);
   graph->SetPoint(150,2425,0);
   graph->SetPoint(151,2450,0);
   graph->SetPoint(152,2475,0);
   graph->SetPoint(153,2500,0);
   graph->SetPoint(154,2500,0);
   graph->SetPoint(155,2525,0);
   graph->SetPoint(156,2525,0);
   
   TH1F *Graph_model_Norm[E]5 = new TH1F("Graph_model_Norm[E]5","Fit",157,-280,2780);
   Graph_model_Norm[E]5->SetMinimum(0);
   Graph_model_Norm[E]5->SetMaximum(3210.085);
   Graph_model_Norm[E]5->SetDirectory(0);
   Graph_model_Norm[E]5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[E]5->SetLineColor(ci);
   Graph_model_Norm[E]5->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[E]5->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[E]5->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[E]5->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[E]5->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[E]5->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[E]5->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[E]5->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[E]5->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[E]5->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[E]5->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[E]5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[E]5);
   
   graph->Draw("l");
   
   graph = new TGraph(216);
   graph->SetName("model_Norm[E]_Comp[xe134]");
   graph->SetTitle("^{134}Xe");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetPoint(0,-25,0);
   graph->SetPoint(1,-25,10.66290466);
   graph->SetPoint(2,0,10.66290466);
   graph->SetPoint(3,6.25,10.66290466);
   graph->SetPoint(4,9.375,10.66290466);
   graph->SetPoint(5,12.5,29.89097914);
   graph->SetPoint(6,18.75,29.89097914);
   graph->SetPoint(7,21.875,49.93445221);
   graph->SetPoint(8,25,49.93445221);
   graph->SetPoint(9,28.125,49.93445221);
   graph->SetPoint(10,31.25,67.31568372);
   graph->SetPoint(11,37.5,67.31568372);
   graph->SetPoint(12,50,100.844595);
   graph->SetPoint(13,56.25,100.844595);
   graph->SetPoint(14,59.375,100.844595);
   graph->SetPoint(15,62.5,114.9293861);
   graph->SetPoint(16,68.75,114.9293861);
   graph->SetPoint(17,71.875,126.9931037);
   graph->SetPoint(18,75,126.9931037);
   graph->SetPoint(19,78.125,126.9931037);
   graph->SetPoint(20,81.25,140.1370502);
   graph->SetPoint(21,87.5,140.1370502);
   graph->SetPoint(22,100,160.0550774);
   graph->SetPoint(23,106.25,160.0550774);
   graph->SetPoint(24,109.375,160.0550774);
   graph->SetPoint(25,112.5,169.0035542);
   graph->SetPoint(26,118.75,169.0035542);
   graph->SetPoint(27,121.875,175.6312812);
   graph->SetPoint(28,125,175.6312812);
   graph->SetPoint(29,128.125,175.6312812);
   graph->SetPoint(30,131.25,185.1930493);
   graph->SetPoint(31,137.5,185.1930493);
   graph->SetPoint(32,140.625,190.2596714);
   graph->SetPoint(33,143.75,190.2596714);
   graph->SetPoint(34,146.875,190.2596714);
   graph->SetPoint(35,150,193.4864196);
   graph->SetPoint(36,156.25,193.4864196);
   graph->SetPoint(37,159.375,193.4864196);
   graph->SetPoint(38,162.5,196.1347227);
   graph->SetPoint(39,168.75,196.1347227);
   graph->SetPoint(40,171.875,199.6611474);
   graph->SetPoint(41,175,199.6611474);
   graph->SetPoint(42,178.125,199.6611474);
   graph->SetPoint(43,181.25,200.6438073);
   graph->SetPoint(44,187.5,200.6438073);
   graph->SetPoint(45,190.625,201.4870827);
   graph->SetPoint(46,193.75,201.4870827);
   graph->SetPoint(47,196.875,201.4870827);
   graph->SetPoint(48,200,200.3511001);
   graph->SetPoint(49,206.25,200.3511001);
   graph->SetPoint(50,209.375,200.3511001);
   graph->SetPoint(51,212.5,201.1107449);
   graph->SetPoint(52,218.75,201.1107449);
   graph->SetPoint(53,221.875,197.8143045);
   graph->SetPoint(54,225,197.8143045);
   graph->SetPoint(55,228.125,197.8143045);
   graph->SetPoint(56,231.25,196.4483376);
   graph->SetPoint(57,237.5,196.4483376);
   graph->SetPoint(58,240.625,192.350437);
   graph->SetPoint(59,243.75,192.350437);
   graph->SetPoint(60,246.875,192.350437);
   graph->SetPoint(61,250,189.228227);
   graph->SetPoint(62,256.25,189.228227);
   graph->SetPoint(63,259.375,189.228227);
   graph->SetPoint(64,262.5,183.6458828);
   graph->SetPoint(65,268.75,183.6458828);
   graph->SetPoint(66,271.875,181.9732703);
   graph->SetPoint(67,275,181.9732703);
   graph->SetPoint(68,278.125,181.9732703);
   graph->SetPoint(69,281.25,175.0667745);
   graph->SetPoint(70,287.5,175.0667745);
   graph->SetPoint(71,290.625,170.2301367);
   graph->SetPoint(72,293.75,170.2301367);
   graph->SetPoint(73,296.875,170.2301367);
   graph->SetPoint(74,300,163.6651327);
   graph->SetPoint(75,325,152.2913677);
   graph->SetPoint(76,328.125,152.2913677);
   graph->SetPoint(77,331.25,143.3219832);
   graph->SetPoint(78,337.5,143.3219832);
   graph->SetPoint(79,340.625,135.7603809);
   graph->SetPoint(80,343.75,135.7603809);
   graph->SetPoint(81,346.875,135.7603809);
   graph->SetPoint(82,350,132.512725);
   graph->SetPoint(83,375,116.964398);
   graph->SetPoint(84,378.125,116.964398);
   graph->SetPoint(85,381.25,111.6886994);
   graph->SetPoint(86,387.5,111.6886994);
   graph->SetPoint(87,390.625,103.646221);
   graph->SetPoint(88,393.75,103.646221);
   graph->SetPoint(89,396.875,103.646221);
   graph->SetPoint(90,400,97.95933848);
   graph->SetPoint(91,406.25,97.95933848);
   graph->SetPoint(92,409.375,97.95933848);
   graph->SetPoint(93,412.5,89.56839913);
   graph->SetPoint(94,418.75,89.56839913);
   graph->SetPoint(95,421.875,84.58540774);
   graph->SetPoint(96,425,84.58540774);
   graph->SetPoint(97,428.125,84.58540774);
   graph->SetPoint(98,431.25,77.4280201);
   graph->SetPoint(99,437.5,77.4280201);
   graph->SetPoint(100,450,65.39914857);
   graph->SetPoint(101,456.25,65.39914857);
   graph->SetPoint(102,459.375,65.39914857);
   graph->SetPoint(103,462.5,59.35683593);
   graph->SetPoint(104,468.75,59.35683593);
   graph->SetPoint(105,471.875,54.62473641);
   graph->SetPoint(106,475,54.62473641);
   graph->SetPoint(107,478.125,54.62473641);
   graph->SetPoint(108,481.25,49.49539143);
   graph->SetPoint(109,487.5,49.49539143);
   graph->SetPoint(110,500,40.7420527);
   graph->SetPoint(111,506.25,40.7420527);
   graph->SetPoint(112,509.375,40.7420527);
   graph->SetPoint(113,512.5,35.91238412);
   graph->SetPoint(114,518.75,35.91238412);
   graph->SetPoint(115,521.875,32.38595944);
   graph->SetPoint(116,525,32.38595944);
   graph->SetPoint(117,528.125,32.38595944);
   graph->SetPoint(118,531.25,28.07201305);
   graph->SetPoint(119,537.5,28.07201305);
   graph->SetPoint(120,550,22.14120791);
   graph->SetPoint(121,556.25,22.14120791);
   graph->SetPoint(122,559.375,22.14120791);
   graph->SetPoint(123,562.5,18.89355198);
   graph->SetPoint(124,568.75,18.89355198);
   graph->SetPoint(125,571.875,16.90035542);
   graph->SetPoint(126,575,16.90035542);
   graph->SetPoint(127,578.125,16.90035542);
   graph->SetPoint(128,581.25,13.81299152);
   graph->SetPoint(129,587.5,13.81299152);
   graph->SetPoint(130,600,10.12627482);
   graph->SetPoint(131,625,7.213141387);
   graph->SetPoint(132,628.125,7.213141387);
   graph->SetPoint(133,631.25,5.81929764);
   graph->SetPoint(134,637.5,5.81929764);
   graph->SetPoint(135,640.625,4.523022956);
   graph->SetPoint(136,643.75,4.523022956);
   graph->SetPoint(137,646.875,4.523022956);
   graph->SetPoint(138,650,3.693685927);
   graph->SetPoint(139,675,2.13955015);
   graph->SetPoint(140,700,0.9547829661);
   graph->SetPoint(141,725,0.4181531239);
   graph->SetPoint(142,750,0.104538281);
   graph->SetPoint(143,775,0.02090765619);
   graph->SetPoint(144,800,0);
   graph->SetPoint(145,825,0);
   graph->SetPoint(146,850,0);
   graph->SetPoint(147,875,0);
   graph->SetPoint(148,900,0);
   graph->SetPoint(149,925,0);
   graph->SetPoint(150,950,0);
   graph->SetPoint(151,975,0);
   graph->SetPoint(152,1000,0);
   graph->SetPoint(153,1025,0);
   graph->SetPoint(154,1050,0);
   graph->SetPoint(155,1075,0);
   graph->SetPoint(156,1100,0);
   graph->SetPoint(157,1125,0);
   graph->SetPoint(158,1150,0);
   graph->SetPoint(159,1175,0);
   graph->SetPoint(160,1200,0);
   graph->SetPoint(161,1225,0);
   graph->SetPoint(162,1250,0);
   graph->SetPoint(163,1275,0);
   graph->SetPoint(164,1300,0);
   graph->SetPoint(165,1325,0);
   graph->SetPoint(166,1350,0);
   graph->SetPoint(167,1375,0);
   graph->SetPoint(168,1400,0);
   graph->SetPoint(169,1425,0);
   graph->SetPoint(170,1450,0);
   graph->SetPoint(171,1475,0);
   graph->SetPoint(172,1500,0);
   graph->SetPoint(173,1525,0);
   graph->SetPoint(174,1550,0);
   graph->SetPoint(175,1575,0);
   graph->SetPoint(176,1600,0);
   graph->SetPoint(177,1625,0);
   graph->SetPoint(178,1650,0);
   graph->SetPoint(179,1675,0);
   graph->SetPoint(180,1700,0);
   graph->SetPoint(181,1725,0);
   graph->SetPoint(182,1750,0);
   graph->SetPoint(183,1775,0);
   graph->SetPoint(184,1800,0);
   graph->SetPoint(185,1825,0);
   graph->SetPoint(186,1850,0);
   graph->SetPoint(187,1875,0);
   graph->SetPoint(188,1900,0);
   graph->SetPoint(189,1925,0);
   graph->SetPoint(190,1950,0);
   graph->SetPoint(191,1975,0);
   graph->SetPoint(192,2000,0);
   graph->SetPoint(193,2025,0);
   graph->SetPoint(194,2050,0);
   graph->SetPoint(195,2075,0);
   graph->SetPoint(196,2100,0);
   graph->SetPoint(197,2125,0);
   graph->SetPoint(198,2150,0);
   graph->SetPoint(199,2175,0);
   graph->SetPoint(200,2200,0);
   graph->SetPoint(201,2225,0);
   graph->SetPoint(202,2250,0);
   graph->SetPoint(203,2275,0);
   graph->SetPoint(204,2300,0);
   graph->SetPoint(205,2325,0);
   graph->SetPoint(206,2350,0);
   graph->SetPoint(207,2375,0);
   graph->SetPoint(208,2400,0);
   graph->SetPoint(209,2425,0);
   graph->SetPoint(210,2450,0);
   graph->SetPoint(211,2475,0);
   graph->SetPoint(212,2500,0);
   graph->SetPoint(213,2500,0);
   graph->SetPoint(214,2525,0);
   graph->SetPoint(215,2525,0);
   
   TH1F *Graph_model_Norm[E]_Comp[xe134]6 = new TH1F("Graph_model_Norm[E]_Comp[xe134]6","^{134}Xe",216,-280,2780);
   Graph_model_Norm[E]_Comp[xe134]6->SetMinimum(0);
   Graph_model_Norm[E]_Comp[xe134]6->SetMaximum(221.6358);
   Graph_model_Norm[E]_Comp[xe134]6->SetDirectory(0);
   Graph_model_Norm[E]_Comp[xe134]6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[E]_Comp[xe134]6->SetLineColor(ci);
   Graph_model_Norm[E]_Comp[xe134]6->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[E]_Comp[xe134]6->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[E]_Comp[xe134]6->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[E]_Comp[xe134]6->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[E]_Comp[xe134]6->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[E]_Comp[xe134]6->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[E]_Comp[xe134]6->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[E]_Comp[xe134]6->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[E]_Comp[xe134]6->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[E]_Comp[xe134]6->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[E]_Comp[xe134]6->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[E]_Comp[xe134]6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[E]_Comp[xe134]6);
   
   graph->Draw("l");
   
   graph = new TGraph(464);
   graph->SetName("model_Norm[E]_Comp[xe136]");
   graph->SetTitle("^{136}Xe");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetPoint(0,-25,0);
   graph->SetPoint(1,-25,0.7988765605);
   graph->SetPoint(2,0,0.7988765605);
   graph->SetPoint(3,6.25,0.7988765605);
   graph->SetPoint(4,9.375,0.7988765605);
   graph->SetPoint(5,12.5,2.508752708);
   graph->SetPoint(6,18.75,2.508752708);
   graph->SetPoint(7,21.875,4.807274741);
   graph->SetPoint(8,25,4.807274741);
   graph->SetPoint(9,28.125,4.807274741);
   graph->SetPoint(10,31.25,6.615258536);
   graph->SetPoint(11,37.5,6.615258536);
   graph->SetPoint(12,40.625,9.572503348);
   graph->SetPoint(13,43.75,9.572503348);
   graph->SetPoint(14,46.875,9.572503348);
   graph->SetPoint(15,50,11.85701);
   graph->SetPoint(16,56.25,11.85701);
   graph->SetPoint(17,59.375,11.85701);
   graph->SetPoint(18,62.5,14.67410103);
   graph->SetPoint(19,68.75,14.67410103);
   graph->SetPoint(20,71.875,17.95369954);
   graph->SetPoint(21,75,17.95369954);
   graph->SetPoint(22,78.125,17.95369954);
   graph->SetPoint(23,81.25,20.29426771);
   graph->SetPoint(24,87.5,20.29426771);
   graph->SetPoint(25,90.625,22.01815924);
   graph->SetPoint(26,93.75,22.01815924);
   graph->SetPoint(27,96.875,22.01815924);
   graph->SetPoint(28,100,25.32578851);
   graph->SetPoint(29,106.25,25.32578851);
   graph->SetPoint(30,109.375,25.32578851);
   graph->SetPoint(31,112.5,27.51218751);
   graph->SetPoint(32,118.75,27.51218751);
   graph->SetPoint(33,121.875,30.13306325);
   graph->SetPoint(34,125,30.13306325);
   graph->SetPoint(35,128.125,30.13306325);
   graph->SetPoint(36,131.25,34.23956908);
   graph->SetPoint(37,137.5,34.23956908);
   graph->SetPoint(38,140.625,35.71118379);
   graph->SetPoint(39,143.75,35.71118379);
   graph->SetPoint(40,146.875,35.71118379);
   graph->SetPoint(41,150,38.97676693);
   graph->SetPoint(42,156.25,38.97676693);
   graph->SetPoint(43,159.375,38.97676693);
   graph->SetPoint(44,162.5,41.93401174);
   graph->SetPoint(45,168.75,41.93401174);
   graph->SetPoint(46,171.875,44.0223031);
   graph->SetPoint(47,175,44.0223031);
   graph->SetPoint(48,178.125,44.0223031);
   graph->SetPoint(49,181.25,47.51213228);
   graph->SetPoint(50,187.5,47.51213228);
   graph->SetPoint(51,190.625,50.48339247);
   graph->SetPoint(52,193.75,50.48339247);
   graph->SetPoint(53,196.875,50.48339247);
   graph->SetPoint(54,200,54.39368301);
   graph->SetPoint(55,206.25,54.39368301);
   graph->SetPoint(56,209.375,54.39368301);
   graph->SetPoint(57,212.5,56.60811277);
   graph->SetPoint(58,218.75,56.60811277);
   graph->SetPoint(59,221.875,60.12597271);
   graph->SetPoint(60,225,60.12597271);
   graph->SetPoint(61,228.125,60.12597271);
   graph->SetPoint(62,231.25,61.96198726);
   graph->SetPoint(63,237.5,61.96198726);
   graph->SetPoint(64,240.625,64.82112443);
   graph->SetPoint(65,243.75,64.82112443);
   graph->SetPoint(66,246.875,64.82112443);
   graph->SetPoint(67,250,66.47493906);
   graph->SetPoint(68,256.25,66.47493906);
   graph->SetPoint(69,259.375,66.47493906);
   graph->SetPoint(70,262.5,67.34389251);
   graph->SetPoint(71,268.75,67.34389251);
   graph->SetPoint(72,271.875,73.48262819);
   graph->SetPoint(73,275,73.48262819);
   graph->SetPoint(74,278.125,73.48262819);
   graph->SetPoint(75,281.25,76.21562695);
   graph->SetPoint(76,287.5,76.21562695);
   graph->SetPoint(77,300,79.92970219);
   graph->SetPoint(78,306.25,79.92970219);
   graph->SetPoint(79,309.375,79.92970219);
   graph->SetPoint(80,312.5,83.91006961);
   graph->SetPoint(81,318.75,83.91006961);
   graph->SetPoint(82,321.875,86.67109913);
   graph->SetPoint(83,325,86.67109913);
   graph->SetPoint(84,337.5,86.89534518);
   graph->SetPoint(85,340.625,91.46435849);
   graph->SetPoint(86,343.75,91.46435849);
   graph->SetPoint(87,346.875,91.46435849);
   graph->SetPoint(88,350,94.35152641);
   graph->SetPoint(89,356.25,94.35152641);
   graph->SetPoint(90,359.375,94.35152641);
   graph->SetPoint(91,362.5,92.78180405);
   graph->SetPoint(92,368.75,92.78180405);
   graph->SetPoint(93,371.875,94.46364944);
   graph->SetPoint(94,375,94.46364944);
   graph->SetPoint(95,378.125,94.46364944);
   graph->SetPoint(96,381.25,101.1630002);
   graph->SetPoint(97,387.5,101.1630002);
   graph->SetPoint(98,390.625,100.6023851);
   graph->SetPoint(99,393.75,100.6023851);
   graph->SetPoint(100,396.875,100.6023851);
   graph->SetPoint(101,400,102.6205996);
   graph->SetPoint(102,406.25,102.6205996);
   graph->SetPoint(103,409.375,102.6205996);
   graph->SetPoint(104,412.5,105.3255676);
   graph->SetPoint(105,418.75,105.3255676);
   graph->SetPoint(106,421.875,109.6843502);
   graph->SetPoint(107,425,109.6843502);
   graph->SetPoint(108,437.5,109.8945809);
   graph->SetPoint(109,440.625,113.2722871);
   graph->SetPoint(110,443.75,113.2722871);
   graph->SetPoint(111,446.875,113.2722871);
   graph->SetPoint(112,450,112.2071183);
   graph->SetPoint(113,456.25,112.2071183);
   graph->SetPoint(114,459.375,112.2071183);
   graph->SetPoint(115,462.5,115.3185323);
   graph->SetPoint(116,468.75,115.3185323);
   graph->SetPoint(117,471.875,117.3507621);
   graph->SetPoint(118,475,117.3507621);
   graph->SetPoint(119,478.125,117.3507621);
   graph->SetPoint(120,481.25,120.0837609);
   graph->SetPoint(121,487.5,120.0837609);
   graph->SetPoint(122,493.75,119.9576225);
   graph->SetPoint(123,496.875,119.9576225);
   graph->SetPoint(124,500,122.2841753);
   graph->SetPoint(125,506.25,122.2841753);
   graph->SetPoint(126,509.375,122.2841753);
   graph->SetPoint(127,512.5,122.6906212);
   graph->SetPoint(128,518.75,122.6906212);
   graph->SetPoint(129,521.875,123.6156362);
   graph->SetPoint(130,525,123.6156362);
   graph->SetPoint(131,528.125,123.6156362);
   graph->SetPoint(132,531.25,124.4705743);
   graph->SetPoint(133,537.5,124.4705743);
   graph->SetPoint(134,540.625,129.0816337);
   graph->SetPoint(135,543.75,129.0816337);
   graph->SetPoint(136,546.875,129.0816337);
   graph->SetPoint(137,550,126.979327);
   graph->SetPoint(138,556.25,126.979327);
   graph->SetPoint(139,559.375,126.979327);
   graph->SetPoint(140,562.5,129.2358029);
   graph->SetPoint(141,568.75,129.2358029);
   graph->SetPoint(142,571.875,126.7690963);
   graph->SetPoint(143,575,126.7690963);
   graph->SetPoint(144,578.125,126.7690963);
   graph->SetPoint(145,581.25,131.0297713);
   graph->SetPoint(146,587.5,131.0297713);
   graph->SetPoint(147,590.625,127.2736499);
   graph->SetPoint(148,593.75,127.2736499);
   graph->SetPoint(149,596.875,127.2736499);
   graph->SetPoint(150,600,134.2673237);
   graph->SetPoint(151,606.25,134.2673237);
   graph->SetPoint(152,609.375,134.2673237);
   graph->SetPoint(153,612.5,133.2021549);
   graph->SetPoint(154,618.75,133.2021549);
   graph->SetPoint(155,621.875,133.5245086);
   graph->SetPoint(156,625,133.5245086);
   graph->SetPoint(157,628.125,133.5245086);
   graph->SetPoint(158,631.25,132.4032784);
   graph->SetPoint(159,637.5,132.4032784);
   graph->SetPoint(160,640.625,136.3415997);
   graph->SetPoint(161,643.75,136.3415997);
   graph->SetPoint(162,646.875,136.3415997);
   graph->SetPoint(163,650,134.1552007);
   graph->SetPoint(164,656.25,134.1552007);
   graph->SetPoint(165,659.375,134.1552007);
   graph->SetPoint(166,662.5,133.5104933);
   graph->SetPoint(167,668.75,133.5104933);
   graph->SetPoint(168,671.875,137.7851836);
   graph->SetPoint(169,675,137.7851836);
   graph->SetPoint(170,678.125,137.7851836);
   graph->SetPoint(171,681.25,135.2624155);
   graph->SetPoint(172,687.5,135.2624155);
   graph->SetPoint(173,693.75,135.1222618);
   graph->SetPoint(174,696.875,135.1222618);
   graph->SetPoint(175,700,134.5476312);
   graph->SetPoint(176,712.5,134.3934621);
   graph->SetPoint(177,725,134.575662);
   graph->SetPoint(178,728.125,134.575662);
   graph->SetPoint(179,731.25,135.1923386);
   graph->SetPoint(180,737.5,135.1923386);
   graph->SetPoint(181,740.625,137.2105531);
   graph->SetPoint(182,743.75,137.2105531);
   graph->SetPoint(183,746.875,137.2105531);
   graph->SetPoint(184,750,134.0991391);
   graph->SetPoint(185,756.25,134.0991391);
   graph->SetPoint(186,759.375,134.0991391);
   graph->SetPoint(187,762.5,133.5945855);
   graph->SetPoint(188,775,133.3983702);
   graph->SetPoint(189,778.125,133.3983702);
   graph->SetPoint(190,781.25,134.0991391);
   graph->SetPoint(191,787.5,134.0991391);
   graph->SetPoint(192,790.625,132.5714629);
   graph->SetPoint(193,793.75,132.5714629);
   graph->SetPoint(194,796.875,132.5714629);
   graph->SetPoint(195,800,132.1790323);
   graph->SetPoint(196,806.25,132.1790323);
   graph->SetPoint(197,809.375,132.1790323);
   graph->SetPoint(198,812.5,134.169216);
   graph->SetPoint(199,818.75,134.169216);
   graph->SetPoint(200,821.875,135.318477);
   graph->SetPoint(201,825,135.318477);
   graph->SetPoint(202,828.125,135.318477);
   graph->SetPoint(203,831.25,132.4032784);
   graph->SetPoint(204,837.5,132.4032784);
   graph->SetPoint(205,840.625,130.1468025);
   graph->SetPoint(206,843.75,130.1468025);
   graph->SetPoint(207,850,130.3430178);
   graph->SetPoint(208,856.25,130.3430178);
   graph->SetPoint(209,859.375,130.3430178);
   graph->SetPoint(210,862.5,127.8342651);
   graph->SetPoint(211,868.75,127.8342651);
   graph->SetPoint(212,871.875,129.1517106);
   graph->SetPoint(213,875,129.1517106);
   graph->SetPoint(214,878.125,129.1517106);
   graph->SetPoint(215,881.25,126.5028041);
   graph->SetPoint(216,887.5,126.5028041);
   graph->SetPoint(217,890.625,126.1944658);
   graph->SetPoint(218,893.75,126.1944658);
   graph->SetPoint(219,896.875,126.1944658);
   graph->SetPoint(220,900,124.4004974);
   graph->SetPoint(221,906.25,124.4004974);
   graph->SetPoint(222,909.375,124.4004974);
   graph->SetPoint(223,912.5,125.1993739);
   graph->SetPoint(224,918.75,125.1993739);
   graph->SetPoint(225,921.875,122.9989596);
   graph->SetPoint(226,925,122.9989596);
   graph->SetPoint(227,928.125,122.9989596);
   graph->SetPoint(228,931.25,122.6766059);
   graph->SetPoint(229,937.5,122.6766059);
   graph->SetPoint(230,940.625,120.8546067);
   graph->SetPoint(231,943.75,120.8546067);
   graph->SetPoint(232,946.875,120.8546067);
   graph->SetPoint(233,950,118.5560847);
   graph->SetPoint(234,956.25,118.5560847);
   graph->SetPoint(235,959.375,118.5560847);
   graph->SetPoint(236,962.5,118.051531);
   graph->SetPoint(237,968.75,118.051531);
   graph->SetPoint(238,971.875,115.6689167);
   graph->SetPoint(239,975,115.6689167);
   graph->SetPoint(240,978.125,115.6689167);
   graph->SetPoint(241,981.25,114.0431329);
   graph->SetPoint(242,987.5,114.0431329);
   graph->SetPoint(243,990.625,112.8938718);
   graph->SetPoint(244,993.75,112.8938718);
   graph->SetPoint(245,996.875,112.8938718);
   graph->SetPoint(246,1000,112.0249184);
   graph->SetPoint(247,1006.25,112.0249184);
   graph->SetPoint(248,1009.375,112.0249184);
   graph->SetPoint(249,1012.5,112.7256873);
   graph->SetPoint(250,1018.75,112.7256873);
   graph->SetPoint(251,1021.875,108.5350892);
   graph->SetPoint(252,1025,108.5350892);
   graph->SetPoint(253,1028.125,108.5350892);
   graph->SetPoint(254,1031.25,107.862351);
   graph->SetPoint(255,1037.5,107.862351);
   graph->SetPoint(256,1040.625,107.3858282);
   graph->SetPoint(257,1043.75,107.3858282);
   graph->SetPoint(258,1046.875,107.3858282);
   graph->SetPoint(259,1050,108.8714583);
   graph->SetPoint(260,1056.25,108.8714583);
   graph->SetPoint(261,1059.375,108.8714583);
   graph->SetPoint(262,1062.5,103.5736453);
   graph->SetPoint(263,1068.75,103.5736453);
   graph->SetPoint(264,1071.875,102.452415);
   graph->SetPoint(265,1075,102.452415);
   graph->SetPoint(266,1078.125,102.452415);
   graph->SetPoint(267,1081.25,101.2470925);
   graph->SetPoint(268,1087.5,101.2470925);
   graph->SetPoint(269,1090.625,97.78529408);
   graph->SetPoint(270,1093.75,97.78529408);
   graph->SetPoint(271,1096.875,97.78529408);
   graph->SetPoint(272,1100,99.67737015);
   graph->SetPoint(273,1106.25,99.67737015);
   graph->SetPoint(274,1109.375,99.67737015);
   graph->SetPoint(275,1112.5,94.63183398);
   graph->SetPoint(276,1118.75,94.63183398);
   graph->SetPoint(277,1121.875,93.52461909);
   graph->SetPoint(278,1125,93.52461909);
   graph->SetPoint(279,1128.125,93.52461909);
   graph->SetPoint(280,1131.25,93.09014237);
   graph->SetPoint(281,1137.5,93.09014237);
   graph->SetPoint(282,1143.75,93.30037304);
   graph->SetPoint(283,1146.875,93.30037304);
   graph->SetPoint(284,1150,88.85749813);
   graph->SetPoint(285,1156.25,88.85749813);
   graph->SetPoint(286,1159.375,88.85749813);
   graph->SetPoint(287,1162.5,88.26885225);
   graph->SetPoint(288,1168.75,88.26885225);
   graph->SetPoint(289,1171.875,86.12449937);
   graph->SetPoint(290,1175,86.12449937);
   graph->SetPoint(291,1178.125,86.12449937);
   graph->SetPoint(292,1181.25,85.21349979);
   graph->SetPoint(293,1187.5,85.21349979);
   graph->SetPoint(294,1190.625,83.96613112);
   graph->SetPoint(295,1193.75,83.96613112);
   graph->SetPoint(296,1196.875,83.96613112);
   graph->SetPoint(297,1200,79.99977908);
   graph->SetPoint(298,1212.5,80.12591748);
   graph->SetPoint(299,1218.75,80.12591748);
   graph->SetPoint(300,1221.875,77.93951847);
   graph->SetPoint(301,1225,77.93951847);
   graph->SetPoint(302,1228.125,77.93951847);
   graph->SetPoint(303,1231.25,76.08948854);
   graph->SetPoint(304,1237.5,76.08948854);
   graph->SetPoint(305,1240.625,73.30042827);
   graph->SetPoint(306,1243.75,73.30042827);
   graph->SetPoint(307,1250,73.14625911);
   graph->SetPoint(308,1256.25,73.14625911);
   graph->SetPoint(309,1259.375,73.14625911);
   graph->SetPoint(310,1262.5,69.64241455);
   graph->SetPoint(311,1275,69.76855295);
   graph->SetPoint(312,1278.125,69.76855295);
   graph->SetPoint(313,1281.25,66.85335427);
   graph->SetPoint(314,1287.5,66.85335427);
   graph->SetPoint(315,1290.625,65.05938586);
   graph->SetPoint(316,1293.75,65.05938586);
   graph->SetPoint(317,1296.875,65.05938586);
   graph->SetPoint(318,1300,66.39084679);
   graph->SetPoint(319,1306.25,66.39084679);
   graph->SetPoint(320,1309.375,66.39084679);
   graph->SetPoint(321,1312.5,60.93886465);
   graph->SetPoint(322,1318.75,60.93886465);
   graph->SetPoint(323,1321.875,60.05589582);
   graph->SetPoint(324,1325,60.05589582);
   graph->SetPoint(325,1328.125,60.05589582);
   graph->SetPoint(326,1331.25,58.94868094);
   graph->SetPoint(327,1337.5,58.94868094);
   graph->SetPoint(328,1340.625,57.28085093);
   graph->SetPoint(329,1343.75,57.28085093);
   graph->SetPoint(330,1346.875,57.28085093);
   graph->SetPoint(331,1350,56.65015891);
   graph->SetPoint(332,1356.25,56.65015891);
   graph->SetPoint(333,1359.375,56.65015891);
   graph->SetPoint(334,1362.5,55.83726697);
   graph->SetPoint(335,1368.75,55.83726697);
   graph->SetPoint(336,1371.875,53.24442199);
   graph->SetPoint(337,1375,53.24442199);
   graph->SetPoint(338,1400,47.38599388);
   graph->SetPoint(339,1406.25,47.38599388);
   graph->SetPoint(340,1409.375,47.38599388);
   graph->SetPoint(341,1412.5,46.16665597);
   graph->SetPoint(342,1418.75,46.16665597);
   graph->SetPoint(343,1421.875,45.22762563);
   graph->SetPoint(344,1425,45.22762563);
   graph->SetPoint(345,1437.5,45.21361025);
   graph->SetPoint(346,1440.625,41.75181182);
   graph->SetPoint(347,1443.75,41.75181182);
   graph->SetPoint(348,1446.875,41.75181182);
   graph->SetPoint(349,1450,40.22413559);
   graph->SetPoint(350,1456.25,40.22413559);
   graph->SetPoint(351,1459.375,40.22413559);
   graph->SetPoint(352,1462.5,37.96765969);
   graph->SetPoint(353,1468.75,37.96765969);
   graph->SetPoint(354,1471.875,37.39302918);
   graph->SetPoint(355,1475,37.39302918);
   graph->SetPoint(356,1478.125,37.39302918);
   graph->SetPoint(357,1481.25,37.91159818);
   graph->SetPoint(358,1487.5,37.91159818);
   graph->SetPoint(359,1490.625,37.02862935);
   graph->SetPoint(360,1493.75,37.02862935);
   graph->SetPoint(361,1496.875,37.02862935);
   graph->SetPoint(362,1500,34.75813807);
   graph->SetPoint(363,1506.25,34.75813807);
   graph->SetPoint(364,1509.375,34.75813807);
   graph->SetPoint(365,1512.5,33.45470789);
   graph->SetPoint(366,1518.75,33.45470789);
   graph->SetPoint(367,1521.875,31.84293939);
   graph->SetPoint(368,1525,31.84293939);
   graph->SetPoint(369,1537.5,31.57664721);
   graph->SetPoint(370,1540.625,29.67055577);
   graph->SetPoint(371,1543.75,29.67055577);
   graph->SetPoint(372,1546.875,29.67055577);
   graph->SetPoint(373,1550,26.72732633);
   graph->SetPoint(374,1556.25,26.72732633);
   graph->SetPoint(375,1559.375,26.72732633);
   graph->SetPoint(376,1562.5,26.08261893);
   graph->SetPoint(377,1568.75,26.08261893);
   graph->SetPoint(378,1571.875,25.74624985);
   graph->SetPoint(379,1575,25.74624985);
   graph->SetPoint(380,1578.125,25.74624985);
   graph->SetPoint(381,1581.25,25.08752708);
   graph->SetPoint(382,1587.5,25.08752708);
   graph->SetPoint(383,1590.625,24.16251211);
   graph->SetPoint(384,1593.75,24.16251211);
   graph->SetPoint(385,1596.875,24.16251211);
   graph->SetPoint(386,1600,22.18634378);
   graph->SetPoint(387,1606.25,22.18634378);
   graph->SetPoint(388,1609.375,22.18634378);
   graph->SetPoint(389,1612.5,21.79391319);
   graph->SetPoint(390,1618.75,21.79391319);
   graph->SetPoint(391,1621.875,20.32229847);
   graph->SetPoint(392,1625,20.32229847);
   graph->SetPoint(393,1628.125,20.32229847);
   graph->SetPoint(394,1631.25,19.97191401);
   graph->SetPoint(395,1637.5,19.97191401);
   graph->SetPoint(396,1640.625,18.71052997);
   graph->SetPoint(397,1643.75,18.71052997);
   graph->SetPoint(398,1650,18.65446846);
   graph->SetPoint(399,1675,16.98663844);
   graph->SetPoint(400,1700,13.95931674);
   graph->SetPoint(401,1712.5,13.97333212);
   graph->SetPoint(402,1718.75,13.97333212);
   graph->SetPoint(403,1721.875,12.83808648);
   graph->SetPoint(404,1725,12.83808648);
   graph->SetPoint(405,1728.125,12.83808648);
   graph->SetPoint(406,1731.25,12.20739446);
   graph->SetPoint(407,1737.5,12.20739446);
   graph->SetPoint(408,1743.75,11.96913303);
   graph->SetPoint(409,1746.875,11.96913303);
   graph->SetPoint(410,1750,10.42744142);
   graph->SetPoint(411,1756.25,10.42744142);
   graph->SetPoint(412,1759.375,10.42744142);
   graph->SetPoint(413,1762.5,10.06304159);
   graph->SetPoint(414,1775,9.978949317);
   graph->SetPoint(415,1800,7.512242744);
   graph->SetPoint(416,1812.5,7.428150475);
   graph->SetPoint(417,1818.75,7.428150475);
   graph->SetPoint(418,1821.875,6.867535345);
   graph->SetPoint(419,1825,6.867535345);
   graph->SetPoint(420,1828.125,6.867535345);
   graph->SetPoint(421,1831.25,6.306920215);
   graph->SetPoint(422,1837.5,6.306920215);
   graph->SetPoint(423,1850,6.054643406);
   graph->SetPoint(424,1875,5.031520793);
   graph->SetPoint(425,1887.5,4.97545928);
   graph->SetPoint(426,1890.625,3.966352046);
   graph->SetPoint(427,1893.75,3.966352046);
   graph->SetPoint(428,1900,4.134536585);
   graph->SetPoint(429,1925,3.279598512);
   graph->SetPoint(430,1937.5,3.20952162);
   graph->SetPoint(431,1950,2.831106407);
   graph->SetPoint(432,1962.5,2.578829599);
   graph->SetPoint(433,1968.75,2.578829599);
   graph->SetPoint(434,1971.875,1.976168334);
   graph->SetPoint(435,1975,1.976168334);
   graph->SetPoint(436,2000,1.653814634);
   graph->SetPoint(437,2025,1.317445556);
   graph->SetPoint(438,2037.5,1.373507069);
   graph->SetPoint(439,2043.75,1.247368665);
   graph->SetPoint(440,2046.875,1.247368665);
   graph->SetPoint(441,2050,0.826907317);
   graph->SetPoint(442,2075,0.6867535345);
   graph->SetPoint(443,2087.5,0.8969842083);
   graph->SetPoint(444,2100,0.5045536172);
   graph->SetPoint(445,2125,0.3363690781);
   graph->SetPoint(446,2150,0.2102306738);
   graph->SetPoint(447,2175,0.1821999173);
   graph->SetPoint(448,2200,0.1401537825);
   graph->SetPoint(449,2225,0.05606151302);
   graph->SetPoint(450,2250,0.08409226953);
   graph->SetPoint(451,2275,0.05606151302);
   graph->SetPoint(452,2300,0);
   graph->SetPoint(453,2325,0);
   graph->SetPoint(454,2350,0);
   graph->SetPoint(455,2375,0);
   graph->SetPoint(456,2400,0);
   graph->SetPoint(457,2425,0);
   graph->SetPoint(458,2450,0);
   graph->SetPoint(459,2475,0);
   graph->SetPoint(460,2500,0);
   graph->SetPoint(461,2500,0);
   graph->SetPoint(462,2525,0);
   graph->SetPoint(463,2525,0);
   
   TH1F *Graph_model_Norm[E]_Comp[xe136]7 = new TH1F("Graph_model_Norm[E]_Comp[xe136]7","^{136}Xe",464,-280,2780);
   Graph_model_Norm[E]_Comp[xe136]7->SetMinimum(0);
   Graph_model_Norm[E]_Comp[xe136]7->SetMaximum(151.5637);
   Graph_model_Norm[E]_Comp[xe136]7->SetDirectory(0);
   Graph_model_Norm[E]_Comp[xe136]7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[E]_Comp[xe136]7->SetLineColor(ci);
   Graph_model_Norm[E]_Comp[xe136]7->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[E]_Comp[xe136]7->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[E]_Comp[xe136]7->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[E]_Comp[xe136]7->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[E]_Comp[xe136]7->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[E]_Comp[xe136]7->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[E]_Comp[xe136]7->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[E]_Comp[xe136]7->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[E]_Comp[xe136]7->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[E]_Comp[xe136]7->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[E]_Comp[xe136]7->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[E]_Comp[xe136]7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[E]_Comp[xe136]7);
   
   graph->Draw("l");
   
   graph = new TGraph(130);
   graph->SetName("model_Norm[E]_Comp[pp]");
   graph->SetTitle("pp #nu");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetPoint(0,-25,0);
   graph->SetPoint(1,-25,2906.79733);
   graph->SetPoint(2,0,2906.79733);
   graph->SetPoint(3,25,2672.440558);
   graph->SetPoint(4,50,2430.363546);
   graph->SetPoint(5,62.5,2181.624483);
   graph->SetPoint(6,68.75,2181.624483);
   graph->SetPoint(7,71.875,2053.373532);
   graph->SetPoint(8,75,2053.373532);
   graph->SetPoint(9,100,1796.38465);
   graph->SetPoint(10,112.5,1534.316646);
   graph->SetPoint(11,118.75,1534.316646);
   graph->SetPoint(12,121.875,1403.534945);
   graph->SetPoint(13,125,1403.534945);
   graph->SetPoint(14,150,1143.609366);
   graph->SetPoint(15,162.5,890.1720539);
   graph->SetPoint(16,168.75,890.1720539);
   graph->SetPoint(17,171.875,767.4397167);
   graph->SetPoint(18,175,767.4397167);
   graph->SetPoint(19,200,534.3517086);
   graph->SetPoint(20,203.125,426.1500799);
   graph->SetPoint(21,206.25,426.1500799);
   graph->SetPoint(22,209.375,426.1500799);
   graph->SetPoint(23,212.5,324.5949383);
   graph->SetPoint(24,218.75,324.5949383);
   graph->SetPoint(25,221.875,231.3993809);
   graph->SetPoint(26,225,231.3993809);
   graph->SetPoint(27,228.125,231.3993809);
   graph->SetPoint(28,231.25,148.3357317);
   graph->SetPoint(29,237.5,148.3357317);
   graph->SetPoint(30,240.625,148.3357317);
   graph->SetPoint(31,243.75,82.63107267);
   graph->SetPoint(32,250,82.63107267);
   graph->SetPoint(33,253.125,21.01923239);
   graph->SetPoint(34,256.25,21.01923239);
   graph->SetPoint(35,259.375,21.01923239);
   graph->SetPoint(36,262.5,0.4468538467);
   graph->SetPoint(37,275,0);
   graph->SetPoint(38,300,0);
   graph->SetPoint(39,325,0);
   graph->SetPoint(40,350,0);
   graph->SetPoint(41,375,0);
   graph->SetPoint(42,400,0);
   graph->SetPoint(43,425,0);
   graph->SetPoint(44,450,0);
   graph->SetPoint(45,475,0);
   graph->SetPoint(46,500,0);
   graph->SetPoint(47,525,0);
   graph->SetPoint(48,550,0);
   graph->SetPoint(49,575,0);
   graph->SetPoint(50,600,0);
   graph->SetPoint(51,625,0);
   graph->SetPoint(52,650,0);
   graph->SetPoint(53,675,0);
   graph->SetPoint(54,700,0);
   graph->SetPoint(55,725,0);
   graph->SetPoint(56,750,0);
   graph->SetPoint(57,775,0);
   graph->SetPoint(58,800,0);
   graph->SetPoint(59,825,0);
   graph->SetPoint(60,850,0);
   graph->SetPoint(61,875,0);
   graph->SetPoint(62,900,0);
   graph->SetPoint(63,925,0);
   graph->SetPoint(64,950,0);
   graph->SetPoint(65,975,0);
   graph->SetPoint(66,1000,0);
   graph->SetPoint(67,1025,0);
   graph->SetPoint(68,1050,0);
   graph->SetPoint(69,1075,0);
   graph->SetPoint(70,1100,0);
   graph->SetPoint(71,1125,0);
   graph->SetPoint(72,1150,0);
   graph->SetPoint(73,1175,0);
   graph->SetPoint(74,1200,0);
   graph->SetPoint(75,1225,0);
   graph->SetPoint(76,1250,0);
   graph->SetPoint(77,1275,0);
   graph->SetPoint(78,1300,0);
   graph->SetPoint(79,1325,0);
   graph->SetPoint(80,1350,0);
   graph->SetPoint(81,1375,0);
   graph->SetPoint(82,1400,0);
   graph->SetPoint(83,1425,0);
   graph->SetPoint(84,1450,0);
   graph->SetPoint(85,1475,0);
   graph->SetPoint(86,1500,0);
   graph->SetPoint(87,1525,0);
   graph->SetPoint(88,1550,0);
   graph->SetPoint(89,1575,0);
   graph->SetPoint(90,1600,0);
   graph->SetPoint(91,1625,0);
   graph->SetPoint(92,1650,0);
   graph->SetPoint(93,1675,0);
   graph->SetPoint(94,1700,0);
   graph->SetPoint(95,1725,0);
   graph->SetPoint(96,1750,0);
   graph->SetPoint(97,1775,0);
   graph->SetPoint(98,1800,0);
   graph->SetPoint(99,1825,0);
   graph->SetPoint(100,1850,0);
   graph->SetPoint(101,1875,0);
   graph->SetPoint(102,1900,0);
   graph->SetPoint(103,1925,0);
   graph->SetPoint(104,1950,0);
   graph->SetPoint(105,1975,0);
   graph->SetPoint(106,2000,0);
   graph->SetPoint(107,2025,0);
   graph->SetPoint(108,2050,0);
   graph->SetPoint(109,2075,0);
   graph->SetPoint(110,2100,0);
   graph->SetPoint(111,2125,0);
   graph->SetPoint(112,2150,0);
   graph->SetPoint(113,2175,0);
   graph->SetPoint(114,2200,0);
   graph->SetPoint(115,2225,0);
   graph->SetPoint(116,2250,0);
   graph->SetPoint(117,2275,0);
   graph->SetPoint(118,2300,0);
   graph->SetPoint(119,2325,0);
   graph->SetPoint(120,2350,0);
   graph->SetPoint(121,2375,0);
   graph->SetPoint(122,2400,0);
   graph->SetPoint(123,2425,0);
   graph->SetPoint(124,2450,0);
   graph->SetPoint(125,2475,0);
   graph->SetPoint(126,2500,0);
   graph->SetPoint(127,2500,0);
   graph->SetPoint(128,2525,0);
   graph->SetPoint(129,2525,0);
   
   TH1F *Graph_model_Norm[E]_Comp[pp]8 = new TH1F("Graph_model_Norm[E]_Comp[pp]8","pp #nu",130,-280,2780);
   Graph_model_Norm[E]_Comp[pp]8->SetMinimum(0);
   Graph_model_Norm[E]_Comp[pp]8->SetMaximum(3197.477);
   Graph_model_Norm[E]_Comp[pp]8->SetDirectory(0);
   Graph_model_Norm[E]_Comp[pp]8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_Norm[E]_Comp[pp]8->SetLineColor(ci);
   Graph_model_Norm[E]_Comp[pp]8->GetXaxis()->SetLabelFont(42);
   Graph_model_Norm[E]_Comp[pp]8->GetXaxis()->SetLabelSize(0.035);
   Graph_model_Norm[E]_Comp[pp]8->GetXaxis()->SetTitleSize(0.035);
   Graph_model_Norm[E]_Comp[pp]8->GetXaxis()->SetTitleFont(42);
   Graph_model_Norm[E]_Comp[pp]8->GetYaxis()->SetLabelFont(42);
   Graph_model_Norm[E]_Comp[pp]8->GetYaxis()->SetLabelSize(0.035);
   Graph_model_Norm[E]_Comp[pp]8->GetYaxis()->SetTitleSize(0.035);
   Graph_model_Norm[E]_Comp[pp]8->GetYaxis()->SetTitleFont(42);
   Graph_model_Norm[E]_Comp[pp]8->GetZaxis()->SetLabelFont(42);
   Graph_model_Norm[E]_Comp[pp]8->GetZaxis()->SetLabelSize(0.035);
   Graph_model_Norm[E]_Comp[pp]8->GetZaxis()->SetTitleSize(0.035);
   Graph_model_Norm[E]_Comp[pp]8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_Norm[E]_Comp[pp]8);
   
   graph->Draw("l");
   
   TH1D *frame_1f7de60__4 = new TH1D("frame_1f7de60__4","Spectrum extended ML fit",100,0,2500);
   frame_1f7de60__4->SetBinContent(1,3194.928);
   frame_1f7de60__4->SetMinimum(0.5);
   frame_1f7de60__4->SetMaximum(3200);
   frame_1f7de60__4->SetEntries(1);
   frame_1f7de60__4->SetDirectory(0);
   frame_1f7de60__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_1f7de60__4->SetLineColor(ci);
   frame_1f7de60__4->GetXaxis()->SetTitle("Energy (keV)");
   frame_1f7de60__4->GetXaxis()->SetRange(0,85);
   frame_1f7de60__4->GetXaxis()->CenterTitle(true);
   frame_1f7de60__4->GetXaxis()->SetLabelFont(42);
   frame_1f7de60__4->GetXaxis()->SetLabelSize(0.035);
   frame_1f7de60__4->GetXaxis()->SetTitleSize(0.045);
   frame_1f7de60__4->GetXaxis()->SetTitleFont(42);
   frame_1f7de60__4->GetYaxis()->SetTitle("Events / ( 10 keV )");
   frame_1f7de60__4->GetYaxis()->CenterTitle(true);
   frame_1f7de60__4->GetYaxis()->SetLabelFont(42);
   frame_1f7de60__4->GetYaxis()->SetLabelSize(0.035);
   frame_1f7de60__4->GetYaxis()->SetTitleSize(0.045);
   frame_1f7de60__4->GetYaxis()->SetTitleFont(42);
   frame_1f7de60__4->GetZaxis()->SetLabelFont(42);
   frame_1f7de60__4->GetZaxis()->SetLabelSize(0.035);
   frame_1f7de60__4->GetZaxis()->SetTitleSize(0.035);
   frame_1f7de60__4->GetZaxis()->SetTitleFont(42);
   frame_1f7de60__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.5960621,0.5665236,0.8997613,0.9002146,"brNDC");
   pt->SetBorderSize(1);
   pt->SetFillColor(0);
   pt->SetTextAlign(12);
   TText *text = pt->AddText("Fit results:");
   text->SetTextFont(22);
   text = pt->AddText("");
   TLine *line = pt->AddLine(0,0,0,0);
   text = pt->AddText("N_{pp} : 3.6e+04 #pm 2.1e+02");
   text = pt->AddText("T_{1/2}^{134} : 4.8e+24 #pm 1.1e+23");
   text = pt->AddText("T_{1/2}^{136} : 2.3e+21 #pm 2.2e+19");
   text = pt->AddText("N_{136} : 14015.38");
   text = pt->AddText("N_{134} : 6969.22");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.375895,0.6480687,0.5954654,0.9002146,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm[E]","Fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm[E]_Comp[xe134]","^{134}Xe","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm[E]_Comp[xe136]","^{136}Xe","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model_Norm[E]_Comp[pp]","pp #nu","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   pt = new TPaveText(0.2795115,0.9339831,0.7204885,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/betaECFull.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Apr 22 15:27:28 2014) by ROOT version5.34/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,51,1680,960);
   gStyle->SetOptStat(0);
   c1->Range(-86.52515,-3190.461,3270.504,28442.62);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *124ECEC = new TH1F("124ECEC","",500,0,3000);
   124ECEC->SetBinContent(5,1);
   124ECEC->SetBinContent(6,1);
   124ECEC->SetBinContent(16,1);
   124ECEC->SetBinContent(21,1);
   124ECEC->SetBinContent(22,1);
   124ECEC->SetBinContent(24,1);
   124ECEC->SetBinContent(26,1);
   124ECEC->SetBinContent(27,1);
   124ECEC->SetBinContent(30,1);
   124ECEC->SetBinContent(31,1);
   124ECEC->SetBinContent(33,2);
   124ECEC->SetBinContent(36,1);
   124ECEC->SetBinContent(38,1);
   124ECEC->SetBinContent(39,1);
   124ECEC->SetBinContent(41,1);
   124ECEC->SetBinContent(42,1);
   124ECEC->SetBinContent(43,1);
   124ECEC->SetBinContent(45,1);
   124ECEC->SetBinContent(46,2);
   124ECEC->SetBinContent(47,1);
   124ECEC->SetBinContent(48,1);
   124ECEC->SetBinContent(49,1);
   124ECEC->SetBinContent(50,1);
   124ECEC->SetBinContent(51,1);
   124ECEC->SetBinContent(52,3);
   124ECEC->SetBinContent(53,2);
   124ECEC->SetBinContent(54,2);
   124ECEC->SetBinContent(55,1);
   124ECEC->SetBinContent(56,3);
   124ECEC->SetBinContent(57,4);
   124ECEC->SetBinContent(59,4);
   124ECEC->SetBinContent(60,2);
   124ECEC->SetBinContent(61,1);
   124ECEC->SetBinContent(62,4);
   124ECEC->SetBinContent(63,2);
   124ECEC->SetBinContent(64,4);
   124ECEC->SetBinContent(65,5);
   124ECEC->SetBinContent(66,3);
   124ECEC->SetBinContent(67,3);
   124ECEC->SetBinContent(68,5);
   124ECEC->SetBinContent(69,5);
   124ECEC->SetBinContent(70,7);
   124ECEC->SetBinContent(71,7);
   124ECEC->SetBinContent(72,4);
   124ECEC->SetBinContent(73,5);
   124ECEC->SetBinContent(74,4);
   124ECEC->SetBinContent(75,7);
   124ECEC->SetBinContent(76,13);
   124ECEC->SetBinContent(77,3);
   124ECEC->SetBinContent(78,9);
   124ECEC->SetBinContent(79,10);
   124ECEC->SetBinContent(80,10);
   124ECEC->SetBinContent(81,12);
   124ECEC->SetBinContent(82,11);
   124ECEC->SetBinContent(83,6);
   124ECEC->SetBinContent(84,9);
   124ECEC->SetBinContent(85,10);
   124ECEC->SetBinContent(86,9);
   124ECEC->SetBinContent(87,9);
   124ECEC->SetBinContent(88,11);
   124ECEC->SetBinContent(89,4);
   124ECEC->SetBinContent(90,9);
   124ECEC->SetBinContent(91,10);
   124ECEC->SetBinContent(92,17);
   124ECEC->SetBinContent(93,10);
   124ECEC->SetBinContent(94,17);
   124ECEC->SetBinContent(95,15);
   124ECEC->SetBinContent(96,14);
   124ECEC->SetBinContent(97,30);
   124ECEC->SetBinContent(98,28);
   124ECEC->SetBinContent(99,28);
   124ECEC->SetBinContent(100,35);
   124ECEC->SetBinContent(101,53);
   124ECEC->SetBinContent(102,52);
   124ECEC->SetBinContent(103,50);
   124ECEC->SetBinContent(104,74);
   124ECEC->SetBinContent(105,71);
   124ECEC->SetBinContent(106,94);
   124ECEC->SetBinContent(107,82);
   124ECEC->SetBinContent(108,104);
   124ECEC->SetBinContent(109,127);
   124ECEC->SetBinContent(110,144);
   124ECEC->SetBinContent(111,124);
   124ECEC->SetBinContent(112,151);
   124ECEC->SetBinContent(113,144);
   124ECEC->SetBinContent(114,182);
   124ECEC->SetBinContent(115,168);
   124ECEC->SetBinContent(116,195);
   124ECEC->SetBinContent(117,190);
   124ECEC->SetBinContent(118,187);
   124ECEC->SetBinContent(119,221);
   124ECEC->SetBinContent(120,200);
   124ECEC->SetBinContent(121,252);
   124ECEC->SetBinContent(122,261);
   124ECEC->SetBinContent(123,283);
   124ECEC->SetBinContent(124,275);
   124ECEC->SetBinContent(125,275);
   124ECEC->SetBinContent(126,308);
   124ECEC->SetBinContent(127,303);
   124ECEC->SetBinContent(128,335);
   124ECEC->SetBinContent(129,365);
   124ECEC->SetBinContent(130,380);
   124ECEC->SetBinContent(131,408);
   124ECEC->SetBinContent(132,409);
   124ECEC->SetBinContent(133,395);
   124ECEC->SetBinContent(134,429);
   124ECEC->SetBinContent(135,451);
   124ECEC->SetBinContent(136,453);
   124ECEC->SetBinContent(137,468);
   124ECEC->SetBinContent(138,474);
   124ECEC->SetBinContent(139,461);
   124ECEC->SetBinContent(140,540);
   124ECEC->SetBinContent(141,493);
   124ECEC->SetBinContent(142,556);
   124ECEC->SetBinContent(143,551);
   124ECEC->SetBinContent(144,567);
   124ECEC->SetBinContent(145,594);
   124ECEC->SetBinContent(146,608);
   124ECEC->SetBinContent(147,580);
   124ECEC->SetBinContent(148,623);
   124ECEC->SetBinContent(149,665);
   124ECEC->SetBinContent(150,643);
   124ECEC->SetBinContent(151,647);
   124ECEC->SetBinContent(152,648);
   124ECEC->SetBinContent(153,683);
   124ECEC->SetBinContent(154,752);
   124ECEC->SetBinContent(155,716);
   124ECEC->SetBinContent(156,732);
   124ECEC->SetBinContent(157,724);
   124ECEC->SetBinContent(158,737);
   124ECEC->SetBinContent(159,760);
   124ECEC->SetBinContent(160,743);
   124ECEC->SetBinContent(161,777);
   124ECEC->SetBinContent(162,805);
   124ECEC->SetBinContent(163,782);
   124ECEC->SetBinContent(164,829);
   124ECEC->SetBinContent(165,844);
   124ECEC->SetBinContent(166,863);
   124ECEC->SetBinContent(167,865);
   124ECEC->SetBinContent(168,904);
   124ECEC->SetBinContent(169,915);
   124ECEC->SetBinContent(170,905);
   124ECEC->SetBinContent(171,862);
   124ECEC->SetBinContent(172,940);
   124ECEC->SetBinContent(173,986);
   124ECEC->SetBinContent(174,968);
   124ECEC->SetBinContent(175,912);
   124ECEC->SetBinContent(176,926);
   124ECEC->SetBinContent(177,1056);
   124ECEC->SetBinContent(178,1027);
   124ECEC->SetBinContent(179,1018);
   124ECEC->SetBinContent(180,1164);
   124ECEC->SetBinContent(181,1301);
   124ECEC->SetBinContent(182,1544);
   124ECEC->SetBinContent(183,1797);
   124ECEC->SetBinContent(184,2374);
   124ECEC->SetBinContent(185,2615);
   124ECEC->SetBinContent(186,3188);
   124ECEC->SetBinContent(187,3508);
   124ECEC->SetBinContent(188,3755);
   124ECEC->SetBinContent(189,4355);
   124ECEC->SetBinContent(190,5103);
   124ECEC->SetBinContent(191,5609);
   124ECEC->SetBinContent(192,6289);
   124ECEC->SetBinContent(193,6535);
   124ECEC->SetBinContent(194,7404);
   124ECEC->SetBinContent(195,7935);
   124ECEC->SetBinContent(196,8306);
   124ECEC->SetBinContent(197,9021);
   124ECEC->SetBinContent(198,9631);
   124ECEC->SetBinContent(199,10121);
   124ECEC->SetBinContent(200,10814);
   124ECEC->SetBinContent(201,11587);
   124ECEC->SetBinContent(202,12090);
   124ECEC->SetBinContent(203,12261);
   124ECEC->SetBinContent(204,12782);
   124ECEC->SetBinContent(205,13397);
   124ECEC->SetBinContent(206,13943);
   124ECEC->SetBinContent(207,14232);
   124ECEC->SetBinContent(208,15230);
   124ECEC->SetBinContent(209,15558);
   124ECEC->SetBinContent(210,15831);
   124ECEC->SetBinContent(211,16189);
   124ECEC->SetBinContent(212,16422);
   124ECEC->SetBinContent(213,16725);
   124ECEC->SetBinContent(214,17408);
   124ECEC->SetBinContent(215,17738);
   124ECEC->SetBinContent(216,18344);
   124ECEC->SetBinContent(217,18728);
   124ECEC->SetBinContent(218,19238);
   124ECEC->SetBinContent(219,19501);
   124ECEC->SetBinContent(220,19867);
   124ECEC->SetBinContent(221,19843);
   124ECEC->SetBinContent(222,20194);
   124ECEC->SetBinContent(223,20680);
   124ECEC->SetBinContent(224,20945);
   124ECEC->SetBinContent(225,20861);
   124ECEC->SetBinContent(226,21311);
   124ECEC->SetBinContent(227,21342);
   124ECEC->SetBinContent(228,21420);
   124ECEC->SetBinContent(229,21813);
   124ECEC->SetBinContent(230,21881);
   124ECEC->SetBinContent(231,21957);
   124ECEC->SetBinContent(232,22402);
   124ECEC->SetBinContent(233,22437);
   124ECEC->SetBinContent(234,22710);
   124ECEC->SetBinContent(235,23157);
   124ECEC->SetBinContent(236,22735);
   124ECEC->SetBinContent(237,23105);
   124ECEC->SetBinContent(238,23128);
   124ECEC->SetBinContent(239,23402);
   124ECEC->SetBinContent(240,23141);
   124ECEC->SetBinContent(241,22904);
   124ECEC->SetBinContent(242,24082);
   124ECEC->SetBinContent(243,24043);
   124ECEC->SetBinContent(244,23445);
   124ECEC->SetBinContent(245,23529);
   124ECEC->SetBinContent(246,23490);
   124ECEC->SetBinContent(247,23818);
   124ECEC->SetBinContent(248,24002);
   124ECEC->SetBinContent(249,23379);
   124ECEC->SetBinContent(250,23661);
   124ECEC->SetBinContent(251,23643);
   124ECEC->SetBinContent(252,23496);
   124ECEC->SetBinContent(253,23811);
   124ECEC->SetBinContent(254,23660);
   124ECEC->SetBinContent(255,23884);
   124ECEC->SetBinContent(256,23766);
   124ECEC->SetBinContent(257,22873);
   124ECEC->SetBinContent(258,23458);
   124ECEC->SetBinContent(259,23377);
   124ECEC->SetBinContent(260,23066);
   124ECEC->SetBinContent(261,22882);
   124ECEC->SetBinContent(262,22525);
   124ECEC->SetBinContent(263,22892);
   124ECEC->SetBinContent(264,23102);
   124ECEC->SetBinContent(265,23052);
   124ECEC->SetBinContent(266,22852);
   124ECEC->SetBinContent(267,22421);
   124ECEC->SetBinContent(268,22509);
   124ECEC->SetBinContent(269,22282);
   124ECEC->SetBinContent(270,22552);
   124ECEC->SetBinContent(271,21823);
   124ECEC->SetBinContent(272,21932);
   124ECEC->SetBinContent(273,21610);
   124ECEC->SetBinContent(274,21872);
   124ECEC->SetBinContent(275,21540);
   124ECEC->SetBinContent(276,21682);
   124ECEC->SetBinContent(277,20780);
   124ECEC->SetBinContent(278,21029);
   124ECEC->SetBinContent(279,20893);
   124ECEC->SetBinContent(280,21180);
   124ECEC->SetBinContent(281,20608);
   124ECEC->SetBinContent(282,19923);
   124ECEC->SetBinContent(283,20331);
   124ECEC->SetBinContent(284,20179);
   124ECEC->SetBinContent(285,19993);
   124ECEC->SetBinContent(286,19512);
   124ECEC->SetBinContent(287,19465);
   124ECEC->SetBinContent(288,18953);
   124ECEC->SetBinContent(289,18940);
   124ECEC->SetBinContent(290,18727);
   124ECEC->SetBinContent(291,18797);
   124ECEC->SetBinContent(292,18445);
   124ECEC->SetBinContent(293,18598);
   124ECEC->SetBinContent(294,18155);
   124ECEC->SetBinContent(295,17965);
   124ECEC->SetBinContent(296,18041);
   124ECEC->SetBinContent(297,17311);
   124ECEC->SetBinContent(298,17232);
   124ECEC->SetBinContent(299,16932);
   124ECEC->SetBinContent(300,16804);
   124ECEC->SetBinContent(301,16359);
   124ECEC->SetBinContent(302,16481);
   124ECEC->SetBinContent(303,16253);
   124ECEC->SetBinContent(304,16297);
   124ECEC->SetBinContent(305,15935);
   124ECEC->SetBinContent(306,15782);
   124ECEC->SetBinContent(307,15005);
   124ECEC->SetBinContent(308,14674);
   124ECEC->SetBinContent(309,14725);
   124ECEC->SetBinContent(310,14667);
   124ECEC->SetBinContent(311,14468);
   124ECEC->SetBinContent(312,14468);
   124ECEC->SetBinContent(313,14000);
   124ECEC->SetBinContent(314,13641);
   124ECEC->SetBinContent(315,13464);
   124ECEC->SetBinContent(316,13282);
   124ECEC->SetBinContent(317,13343);
   124ECEC->SetBinContent(318,12659);
   124ECEC->SetBinContent(319,13029);
   124ECEC->SetBinContent(320,12596);
   124ECEC->SetBinContent(321,12678);
   124ECEC->SetBinContent(322,12331);
   124ECEC->SetBinContent(323,12105);
   124ECEC->SetBinContent(324,11579);
   124ECEC->SetBinContent(325,11531);
   124ECEC->SetBinContent(326,11358);
   124ECEC->SetBinContent(327,10904);
   124ECEC->SetBinContent(328,11038);
   124ECEC->SetBinContent(329,10860);
   124ECEC->SetBinContent(330,10802);
   124ECEC->SetBinContent(331,10327);
   124ECEC->SetBinContent(332,9982);
   124ECEC->SetBinContent(333,10005);
   124ECEC->SetBinContent(334,9939);
   124ECEC->SetBinContent(335,9711);
   124ECEC->SetBinContent(336,9254);
   124ECEC->SetBinContent(337,9300);
   124ECEC->SetBinContent(338,9148);
   124ECEC->SetBinContent(339,8605);
   124ECEC->SetBinContent(340,8842);
   124ECEC->SetBinContent(341,8790);
   124ECEC->SetBinContent(342,8485);
   124ECEC->SetBinContent(343,8353);
   124ECEC->SetBinContent(344,8086);
   124ECEC->SetBinContent(345,7960);
   124ECEC->SetBinContent(346,7349);
   124ECEC->SetBinContent(347,7449);
   124ECEC->SetBinContent(348,7403);
   124ECEC->SetBinContent(349,6990);
   124ECEC->SetBinContent(350,7131);
   124ECEC->SetBinContent(351,6851);
   124ECEC->SetBinContent(352,6929);
   124ECEC->SetBinContent(353,6658);
   124ECEC->SetBinContent(354,6365);
   124ECEC->SetBinContent(355,6185);
   124ECEC->SetBinContent(356,6026);
   124ECEC->SetBinContent(357,6140);
   124ECEC->SetBinContent(358,5743);
   124ECEC->SetBinContent(359,5601);
   124ECEC->SetBinContent(360,5393);
   124ECEC->SetBinContent(361,5477);
   124ECEC->SetBinContent(362,5069);
   124ECEC->SetBinContent(363,5177);
   124ECEC->SetBinContent(364,4942);
   124ECEC->SetBinContent(365,4902);
   124ECEC->SetBinContent(366,4732);
   124ECEC->SetBinContent(367,4641);
   124ECEC->SetBinContent(368,4533);
   124ECEC->SetBinContent(369,4521);
   124ECEC->SetBinContent(370,4238);
   124ECEC->SetBinContent(371,3948);
   124ECEC->SetBinContent(372,4194);
   124ECEC->SetBinContent(373,3774);
   124ECEC->SetBinContent(374,3888);
   124ECEC->SetBinContent(375,3637);
   124ECEC->SetBinContent(376,3323);
   124ECEC->SetBinContent(377,3372);
   124ECEC->SetBinContent(378,3443);
   124ECEC->SetBinContent(379,3427);
   124ECEC->SetBinContent(380,3145);
   124ECEC->SetBinContent(381,3154);
   124ECEC->SetBinContent(382,3014);
   124ECEC->SetBinContent(383,2984);
   124ECEC->SetBinContent(384,2784);
   124ECEC->SetBinContent(385,2424);
   124ECEC->SetBinContent(386,2572);
   124ECEC->SetBinContent(387,2546);
   124ECEC->SetBinContent(388,2391);
   124ECEC->SetBinContent(389,2366);
   124ECEC->SetBinContent(390,2322);
   124ECEC->SetBinContent(391,2097);
   124ECEC->SetBinContent(392,2203);
   124ECEC->SetBinContent(393,2017);
   124ECEC->SetBinContent(394,2113);
   124ECEC->SetBinContent(395,1898);
   124ECEC->SetBinContent(396,1782);
   124ECEC->SetBinContent(397,1821);
   124ECEC->SetBinContent(398,1749);
   124ECEC->SetBinContent(399,1571);
   124ECEC->SetBinContent(400,1730);
   124ECEC->SetBinContent(401,1554);
   124ECEC->SetBinContent(402,1473);
   124ECEC->SetBinContent(403,1431);
   124ECEC->SetBinContent(404,1395);
   124ECEC->SetBinContent(405,1304);
   124ECEC->SetBinContent(406,1261);
   124ECEC->SetBinContent(407,1242);
   124ECEC->SetBinContent(408,1212);
   124ECEC->SetBinContent(409,1170);
   124ECEC->SetBinContent(410,1080);
   124ECEC->SetBinContent(411,1025);
   124ECEC->SetBinContent(412,987);
   124ECEC->SetBinContent(413,972);
   124ECEC->SetBinContent(414,910);
   124ECEC->SetBinContent(415,852);
   124ECEC->SetBinContent(416,810);
   124ECEC->SetBinContent(417,728);
   124ECEC->SetBinContent(418,770);
   124ECEC->SetBinContent(419,737);
   124ECEC->SetBinContent(420,745);
   124ECEC->SetBinContent(421,650);
   124ECEC->SetBinContent(422,612);
   124ECEC->SetBinContent(423,616);
   124ECEC->SetBinContent(424,577);
   124ECEC->SetBinContent(425,583);
   124ECEC->SetBinContent(426,482);
   124ECEC->SetBinContent(427,454);
   124ECEC->SetBinContent(428,469);
   124ECEC->SetBinContent(429,431);
   124ECEC->SetBinContent(430,316);
   124ECEC->SetBinContent(431,359);
   124ECEC->SetBinContent(432,335);
   124ECEC->SetBinContent(433,300);
   124ECEC->SetBinContent(434,376);
   124ECEC->SetBinContent(435,307);
   124ECEC->SetBinContent(436,275);
   124ECEC->SetBinContent(437,274);
   124ECEC->SetBinContent(438,224);
   124ECEC->SetBinContent(439,225);
   124ECEC->SetBinContent(440,203);
   124ECEC->SetBinContent(441,189);
   124ECEC->SetBinContent(442,190);
   124ECEC->SetBinContent(443,191);
   124ECEC->SetBinContent(444,142);
   124ECEC->SetBinContent(445,169);
   124ECEC->SetBinContent(446,156);
   124ECEC->SetBinContent(447,107);
   124ECEC->SetBinContent(448,155);
   124ECEC->SetBinContent(449,112);
   124ECEC->SetBinContent(450,120);
   124ECEC->SetBinContent(451,102);
   124ECEC->SetBinContent(452,103);
   124ECEC->SetBinContent(453,66);
   124ECEC->SetBinContent(454,62);
   124ECEC->SetBinContent(455,75);
   124ECEC->SetBinContent(456,61);
   124ECEC->SetBinContent(457,42);
   124ECEC->SetBinContent(458,78);
   124ECEC->SetBinContent(459,61);
   124ECEC->SetBinContent(460,42);
   124ECEC->SetBinContent(461,31);
   124ECEC->SetBinContent(462,50);
   124ECEC->SetBinContent(463,28);
   124ECEC->SetBinContent(464,35);
   124ECEC->SetBinContent(465,32);
   124ECEC->SetBinContent(466,22);
   124ECEC->SetBinContent(467,17);
   124ECEC->SetBinContent(468,12);
   124ECEC->SetBinContent(469,21);
   124ECEC->SetBinContent(470,11);
   124ECEC->SetBinContent(471,10);
   124ECEC->SetBinContent(472,14);
   124ECEC->SetBinContent(473,12);
   124ECEC->SetBinContent(474,31);
   124ECEC->SetBinContent(475,17);
   124ECEC->SetBinContent(476,12);
   124ECEC->SetBinContent(477,11);
   124ECEC->SetBinContent(478,9);
   124ECEC->SetBinContent(479,4);
   124ECEC->SetBinContent(480,6);
   124ECEC->SetBinContent(481,6);
   124ECEC->SetBinContent(482,6);
   124ECEC->SetBinContent(483,3);
   124ECEC->SetBinContent(485,3);
   124ECEC->SetBinContent(486,2);
   124ECEC->SetBinContent(498,3);
   124ECEC->SetEntries(3000000);
   124ECEC->SetStats(0);
   124ECEC->SetFillColor(1);
   124ECEC->SetFillStyle(3003);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   124ECEC->SetLineColor(ci);
   124ECEC->GetXaxis()->SetTitle("E_{sum} (keV)");
   124ECEC->GetXaxis()->SetRange(45,489);
   124ECEC->GetXaxis()->CenterTitle(true);
   124ECEC->GetXaxis()->SetLabelFont(42);
   124ECEC->GetXaxis()->SetLabelSize(0.035);
   124ECEC->GetXaxis()->SetTitleSize(0.045);
   124ECEC->GetXaxis()->SetTitleFont(42);
   124ECEC->GetYaxis()->SetTitle("events /  (10 keV)");
   124ECEC->GetYaxis()->CenterTitle(true);
   124ECEC->GetYaxis()->SetLabelFont(42);
   124ECEC->GetYaxis()->SetLabelSize(0.035);
   124ECEC->GetYaxis()->SetTitleSize(0.045);
   124ECEC->GetYaxis()->SetTitleOffset(1.2);
   124ECEC->GetYaxis()->SetTitleFont(42);
   124ECEC->GetZaxis()->SetLabelFont(42);
   124ECEC->GetZaxis()->SetLabelSize(0.035);
   124ECEC->GetZaxis()->SetTitleSize(0.035);
   124ECEC->GetZaxis()->SetTitleFont(42);
   124ECEC->Draw("");
   
   TLegend *leg = new TLegend(0.6640811,0.7907725,0.8794749,0.8809013,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("124ECEC","2#nu#beta^+EC von ^{124}Xe","lpf");
   entry->SetFillColor(1);
   entry->SetFillStyle(3003);

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/sensi-solar.C <==
{
//=========Macro generated from canvas: c1/Sensitivity
//=========  (Tue Apr 22 14:24:09 2014) by ROOT version5.34/10
   TCanvas *c1 = new TCanvas("c1", "Sensitivity",0,51,1680,960);
   gStyle->SetOptStat(0);
   c1->Range(-0.6625,-6.875001e+24,5.9625,1.11875e+26);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2D *sensitivity_S1__1 = new TH2D("sensitivity_S1__1","",55,0,5.5,50,5e+24,1e+26);
   sensitivity_S1__1->SetBinContent(1032,1);
   sensitivity_S1__1->SetBinContent(1379,1);
   sensitivity_S1__1->SetBinContent(1555,1);
   sensitivity_S1__1->SetBinContent(1731,1);
   sensitivity_S1__1->SetBinContent(1850,1);
   sensitivity_S1__1->SetBinContent(1969,1);
   sensitivity_S1__1->SetBinContent(2031,1);
   sensitivity_S1__1->SetBinContent(2093,1);
   sensitivity_S1__1->SetBinContent(2212,1);
   sensitivity_S1__1->SetBinContent(2274,1);
   sensitivity_S1__1->SetEntries(10);
   sensitivity_S1__1->SetDirectory(0);
   sensitivity_S1__1->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   sensitivity_S1__1->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   sensitivity_S1__1->SetMarkerColor(ci);
   sensitivity_S1__1->SetMarkerStyle(2);
   sensitivity_S1__1->SetMarkerSize(1.4);
   sensitivity_S1__1->GetXaxis()->SetTitle("runtime (yr)");
   sensitivity_S1__1->GetXaxis()->SetRange(1,53);
   sensitivity_S1__1->GetXaxis()->CenterTitle(true);
   sensitivity_S1__1->GetXaxis()->SetLabelFont(42);
   sensitivity_S1__1->GetXaxis()->SetLabelSize(0.035);
   sensitivity_S1__1->GetXaxis()->SetTitleSize(0.035);
   sensitivity_S1__1->GetXaxis()->SetTitleFont(42);
   sensitivity_S1__1->GetYaxis()->SetTitle("T^{134,90% C.L.}_{1/2} (yr)");
   sensitivity_S1__1->GetYaxis()->CenterTitle(true);
   sensitivity_S1__1->GetYaxis()->SetLabelFont(42);
   sensitivity_S1__1->GetYaxis()->SetLabelSize(0.035);
   sensitivity_S1__1->GetYaxis()->SetTitleSize(0.035);
   sensitivity_S1__1->GetYaxis()->SetTitleFont(42);
   sensitivity_S1__1->GetZaxis()->SetLabelFont(42);
   sensitivity_S1__1->GetZaxis()->SetLabelSize(0.035);
   sensitivity_S1__1->GetZaxis()->SetTitleSize(0.035);
   sensitivity_S1__1->GetZaxis()->SetTitleFont(42);
   sensitivity_S1__1->Draw("");
   
   TH2D *sensitivity_S2__2 = new TH2D("sensitivity_S2__2","",55,0,5.5,50,5e+24,1e+26);
   sensitivity_S2__2->SetBinContent(462,1);
   sensitivity_S2__2->SetBinContent(581,1);
   sensitivity_S2__2->SetBinContent(700,1);
   sensitivity_S2__2->SetBinContent(762,1);
   sensitivity_S2__2->SetBinContent(824,1);
   sensitivity_S2__2->SetBinContent(886,1);
   sensitivity_S2__2->SetBinContent(891,1);
   sensitivity_S2__2->SetBinContent(896,1);
   sensitivity_S2__2->SetBinContent(958,1);
   sensitivity_S2__2->SetBinContent(1020,1);
   sensitivity_S2__2->SetEntries(10);
   sensitivity_S2__2->SetDirectory(0);
   sensitivity_S2__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   sensitivity_S2__2->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   sensitivity_S2__2->SetMarkerColor(ci);
   sensitivity_S2__2->SetMarkerStyle(2);
   sensitivity_S2__2->SetMarkerSize(1.4);
   sensitivity_S2__2->GetXaxis()->SetTitle("runtime (yr)");
   sensitivity_S2__2->GetXaxis()->SetRange(1,53);
   sensitivity_S2__2->GetXaxis()->SetLabelFont(42);
   sensitivity_S2__2->GetXaxis()->SetLabelSize(0.035);
   sensitivity_S2__2->GetXaxis()->SetTitleSize(0.035);
   sensitivity_S2__2->GetXaxis()->SetTitleFont(42);
   sensitivity_S2__2->GetYaxis()->SetTitle("T^{134,90% C.L.}_{1/2} (yr)");
   sensitivity_S2__2->GetYaxis()->SetLabelFont(42);
   sensitivity_S2__2->GetYaxis()->SetLabelSize(0.035);
   sensitivity_S2__2->GetYaxis()->SetTitleSize(0.035);
   sensitivity_S2__2->GetYaxis()->SetTitleFont(42);
   sensitivity_S2__2->GetZaxis()->SetLabelFont(42);
   sensitivity_S2__2->GetZaxis()->SetLabelSize(0.035);
   sensitivity_S2__2->GetZaxis()->SetTitleSize(0.035);
   sensitivity_S2__2->GetZaxis()->SetTitleFont(42);
   sensitivity_S2__2->Draw("Same");
   
   TH2D *sensitivity_S3__3 = new TH2D("sensitivity_S3__3","",55,0,5.5,50,5e+24,1e+26);
   sensitivity_S3__3->SetBinContent(291,1);
   sensitivity_S3__3->SetBinContent(410,1);
   sensitivity_S3__3->SetBinContent(472,1);
   sensitivity_S3__3->SetBinContent(534,1);
   sensitivity_S3__3->SetBinContent(596,1);
   sensitivity_S3__3->SetBinContent(601,1);
   sensitivity_S3__3->SetBinContent(663,1);
   sensitivity_S3__3->SetBinContent(668,1);
   sensitivity_S3__3->SetBinContent(730,1);
   sensitivity_S3__3->SetBinContent(735,1);
   sensitivity_S3__3->SetEntries(10);
   sensitivity_S3__3->SetDirectory(0);
   sensitivity_S3__3->SetStats(0);

   ci = TColor::GetColor("#000099");
   sensitivity_S3__3->SetLineColor(ci);

   ci = TColor::GetColor("#00ff00");
   sensitivity_S3__3->SetMarkerColor(ci);
   sensitivity_S3__3->SetMarkerStyle(2);
   sensitivity_S3__3->SetMarkerSize(1.4);
   sensitivity_S3__3->GetXaxis()->SetTitle("runtime (yr)");
   sensitivity_S3__3->GetXaxis()->SetRange(1,53);
   sensitivity_S3__3->GetXaxis()->SetLabelFont(42);
   sensitivity_S3__3->GetXaxis()->SetLabelSize(0.035);
   sensitivity_S3__3->GetXaxis()->SetTitleSize(0.035);
   sensitivity_S3__3->GetXaxis()->SetTitleFont(42);
   sensitivity_S3__3->GetYaxis()->SetTitle("T^{134,90% C.L.}_{1/2} (yr)");
   sensitivity_S3__3->GetYaxis()->SetLabelFont(42);
   sensitivity_S3__3->GetYaxis()->SetLabelSize(0.035);
   sensitivity_S3__3->GetYaxis()->SetTitleSize(0.035);
   sensitivity_S3__3->GetYaxis()->SetTitleFont(42);
   sensitivity_S3__3->GetZaxis()->SetLabelFont(42);
   sensitivity_S3__3->GetZaxis()->SetLabelSize(0.035);
   sensitivity_S3__3->GetZaxis()->SetTitleSize(0.035);
   sensitivity_S3__3->GetZaxis()->SetTitleFont(42);
   sensitivity_S3__3->Draw("Same");
   TLine *line = new TLine(0,1.714e+25,5.3,1.714e+25);
   line->SetLineColor(47);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.1193317,0.6405579,0.5190931,0.8197425,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("sensitivity_S1","FC-Limit for S I: 0,01 % Xe-136","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(2);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sensitivity_S2","FC-Limit for S II: 0,05 % Xe-136","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(2);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("sensitivity_S3","FC-Limit for S III: 0,1 % Xe-136","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00ff00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(2);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TLine","T^{134,Variante I}_{1/2} =1.714#times10^{25} yr","l");
   entry->SetLineColor(47);
   entry->SetLineStyle(7);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/sensi124.C <==
{
//=========Macro generated from canvas: c1/Sensitivity
//=========  (Tue Apr 22 15:18:35 2014) by ROOT version5.34/10
   TCanvas *c1 = new TCanvas("c1", "Sensitivity",0,51,1680,960);
   gStyle->SetOptStat(0);
   c1->Range(-0.6875001,9.249999e+22,6.1875,1.6675e+24);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2D *FCLimitForXe124_for_S=1_CL90__1 = new TH2D("FCLimitForXe124_for_S=1_CL90__1","Plot",55,0,5.5,100,2.5e+23,2.5e+24);
   FCLimitForXe124_for_S=1_CL90__1->SetBinContent(348,1);
   FCLimitForXe124_for_S=1_CL90__1->SetBinContent(809,1);
   FCLimitForXe124_for_S=1_CL90__1->SetBinContent(1099,1);
   FCLimitForXe124_for_S=1_CL90__1->SetBinContent(1389,1);
   FCLimitForXe124_for_S=1_CL90__1->SetBinContent(1622,1);
   FCLimitForXe124_for_S=1_CL90__1->SetBinContent(1798,1);
   FCLimitForXe124_for_S=1_CL90__1->SetBinContent(1974,1);
   FCLimitForXe124_for_S=1_CL90__1->SetBinContent(2207,1);
   FCLimitForXe124_for_S=1_CL90__1->SetBinContent(2383,1);
   FCLimitForXe124_for_S=1_CL90__1->SetBinContent(2559,1);
   FCLimitForXe124_for_S=1_CL90__1->SetEntries(10);
   FCLimitForXe124_for_S=1_CL90__1->SetDirectory(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   FCLimitForXe124_for_S=1_CL90__1->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   FCLimitForXe124_for_S=1_CL90__1->SetMarkerColor(ci);
   FCLimitForXe124_for_S=1_CL90__1->SetMarkerStyle(3);
   FCLimitForXe124_for_S=1_CL90__1->GetXaxis()->SetTitle("run time (yr)");
   FCLimitForXe124_for_S=1_CL90__1->GetXaxis()->CenterTitle(true);
   FCLimitForXe124_for_S=1_CL90__1->GetXaxis()->SetLabelFont(42);
   FCLimitForXe124_for_S=1_CL90__1->GetXaxis()->SetLabelSize(0.035);
   FCLimitForXe124_for_S=1_CL90__1->GetXaxis()->SetTitleSize(0.045);
   FCLimitForXe124_for_S=1_CL90__1->GetXaxis()->SetTitleFont(42);
   FCLimitForXe124_for_S=1_CL90__1->GetYaxis()->SetTitle("T^{124,Limit}_{1/2} (yr)");
   FCLimitForXe124_for_S=1_CL90__1->GetYaxis()->SetRange(1,56);
   FCLimitForXe124_for_S=1_CL90__1->GetYaxis()->CenterTitle(true);
   FCLimitForXe124_for_S=1_CL90__1->GetYaxis()->SetLabelFont(42);
   FCLimitForXe124_for_S=1_CL90__1->GetYaxis()->SetLabelSize(0.035);
   FCLimitForXe124_for_S=1_CL90__1->GetYaxis()->SetTitleSize(0.045);
   FCLimitForXe124_for_S=1_CL90__1->GetYaxis()->SetTitleFont(42);
   FCLimitForXe124_for_S=1_CL90__1->GetZaxis()->SetLabelFont(42);
   FCLimitForXe124_for_S=1_CL90__1->GetZaxis()->SetLabelSize(0.035);
   FCLimitForXe124_for_S=1_CL90__1->GetZaxis()->SetTitleSize(0.035);
   FCLimitForXe124_for_S=1_CL90__1->GetZaxis()->SetTitleFont(42);
   FCLimitForXe124_for_S=1_CL90__1->Draw("");
   
   TH2D *FCLimitForXe124_for_S=2_CL90__2 = new TH2D("FCLimitForXe124_for_S=2_CL90__2","Plot",55,0,5.5,100,2.5e+23,2.5e+24);
   FCLimitForXe124_for_S=2_CL90__2->SetBinContent(348,1);
   FCLimitForXe124_for_S=2_CL90__2->SetBinContent(752,1);
   FCLimitForXe124_for_S=2_CL90__2->SetBinContent(1042,1);
   FCLimitForXe124_for_S=2_CL90__2->SetBinContent(1332,1);
   FCLimitForXe124_for_S=2_CL90__2->SetBinContent(1565,1);
   FCLimitForXe124_for_S=2_CL90__2->SetBinContent(1798,1);
   FCLimitForXe124_for_S=2_CL90__2->SetBinContent(1974,1);
   FCLimitForXe124_for_S=2_CL90__2->SetBinContent(2150,1);
   FCLimitForXe124_for_S=2_CL90__2->SetBinContent(2326,1);
   FCLimitForXe124_for_S=2_CL90__2->SetBinContent(2502,1);
   FCLimitForXe124_for_S=2_CL90__2->SetEntries(10);
   FCLimitForXe124_for_S=2_CL90__2->SetDirectory(0);

   ci = TColor::GetColor("#000099");
   FCLimitForXe124_for_S=2_CL90__2->SetLineColor(ci);

   ci = TColor::GetColor("#000099");
   FCLimitForXe124_for_S=2_CL90__2->SetMarkerColor(ci);
   FCLimitForXe124_for_S=2_CL90__2->SetMarkerStyle(3);
   FCLimitForXe124_for_S=2_CL90__2->GetXaxis()->SetTitle("run time (yr)");
   FCLimitForXe124_for_S=2_CL90__2->GetXaxis()->SetLabelFont(42);
   FCLimitForXe124_for_S=2_CL90__2->GetXaxis()->SetLabelSize(0.035);
   FCLimitForXe124_for_S=2_CL90__2->GetXaxis()->SetTitleSize(0.035);
   FCLimitForXe124_for_S=2_CL90__2->GetXaxis()->SetTitleFont(42);
   FCLimitForXe124_for_S=2_CL90__2->GetYaxis()->SetTitle("T^{134,limit}_{1/2} (yr)");
   FCLimitForXe124_for_S=2_CL90__2->GetYaxis()->SetLabelFont(42);
   FCLimitForXe124_for_S=2_CL90__2->GetYaxis()->SetLabelSize(0.035);
   FCLimitForXe124_for_S=2_CL90__2->GetYaxis()->SetTitleSize(0.035);
   FCLimitForXe124_for_S=2_CL90__2->GetYaxis()->SetTitleFont(42);
   FCLimitForXe124_for_S=2_CL90__2->GetZaxis()->SetLabelFont(42);
   FCLimitForXe124_for_S=2_CL90__2->GetZaxis()->SetLabelSize(0.035);
   FCLimitForXe124_for_S=2_CL90__2->GetZaxis()->SetTitleSize(0.035);
   FCLimitForXe124_for_S=2_CL90__2->GetZaxis()->SetTitleFont(42);
   FCLimitForXe124_for_S=2_CL90__2->Draw("Same");
   
   TH2D *FCLimitForXe124_for_S=3_CL90__3 = new TH2D("FCLimitForXe124_for_S=3_CL90__3","Plot",55,0,5.5,100,2.5e+23,2.5e+24);
   FCLimitForXe124_for_S=3_CL90__3->SetBinContent(348,1);
   FCLimitForXe124_for_S=3_CL90__3->SetBinContent(752,1);
   FCLimitForXe124_for_S=3_CL90__3->SetBinContent(1042,1);
   FCLimitForXe124_for_S=3_CL90__3->SetBinContent(1275,1);
   FCLimitForXe124_for_S=3_CL90__3->SetBinContent(1508,1);
   FCLimitForXe124_for_S=3_CL90__3->SetBinContent(1741,1);
   FCLimitForXe124_for_S=3_CL90__3->SetBinContent(1974,1);
   FCLimitForXe124_for_S=3_CL90__3->SetBinContent(2150,1);
   FCLimitForXe124_for_S=3_CL90__3->SetBinContent(2326,1);
   FCLimitForXe124_for_S=3_CL90__3->SetBinContent(2445,1);
   FCLimitForXe124_for_S=3_CL90__3->SetEntries(10);
   FCLimitForXe124_for_S=3_CL90__3->SetDirectory(0);

   ci = TColor::GetColor("#000099");
   FCLimitForXe124_for_S=3_CL90__3->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   FCLimitForXe124_for_S=3_CL90__3->SetMarkerColor(ci);
   FCLimitForXe124_for_S=3_CL90__3->SetMarkerStyle(2);
   FCLimitForXe124_for_S=3_CL90__3->SetMarkerSize(1.4);
   FCLimitForXe124_for_S=3_CL90__3->GetXaxis()->SetTitle("run time (yr)");
   FCLimitForXe124_for_S=3_CL90__3->GetXaxis()->SetRange(1,55);
   FCLimitForXe124_for_S=3_CL90__3->GetXaxis()->SetLabelFont(42);
   FCLimitForXe124_for_S=3_CL90__3->GetXaxis()->SetLabelSize(0.035);
   FCLimitForXe124_for_S=3_CL90__3->GetXaxis()->SetTitleSize(0.035);
   FCLimitForXe124_for_S=3_CL90__3->GetXaxis()->SetTitleFont(42);
   FCLimitForXe124_for_S=3_CL90__3->GetYaxis()->SetTitle("T^{134,limit}_{1/2} (yr)");
   FCLimitForXe124_for_S=3_CL90__3->GetYaxis()->SetRange(1,100);
   FCLimitForXe124_for_S=3_CL90__3->GetYaxis()->SetLabelFont(42);
   FCLimitForXe124_for_S=3_CL90__3->GetYaxis()->SetLabelSize(0.035);
   FCLimitForXe124_for_S=3_CL90__3->GetYaxis()->SetTitleSize(0.035);
   FCLimitForXe124_for_S=3_CL90__3->GetYaxis()->SetTitleFont(42);
   FCLimitForXe124_for_S=3_CL90__3->GetZaxis()->SetLabelFont(42);
   FCLimitForXe124_for_S=3_CL90__3->GetZaxis()->SetLabelSize(0.035);
   FCLimitForXe124_for_S=3_CL90__3->GetZaxis()->SetTitleSize(0.035);
   FCLimitForXe124_for_S=3_CL90__3->GetZaxis()->SetTitleFont(42);
   FCLimitForXe124_for_S=3_CL90__3->Draw("Same");
   
   TF1 *test1 = new TF1("test1","5.485e23*(TMath::Sqrt(x))",0,5.5);
   test1->SetFillColor(19);
   test1->SetFillStyle(0);

   ci = TColor::GetColor("#990000");
   test1->SetLineColor(ci);
   test1->SetLineWidth(3);
   test1->SetLineStyle(8);
   test1->GetXaxis()->SetLabelFont(42);
   test1->GetXaxis()->SetLabelSize(0.035);
   test1->GetXaxis()->SetTitleSize(0.035);
   test1->GetXaxis()->SetTitleFont(42);
   test1->GetYaxis()->SetLabelFont(42);
   test1->GetYaxis()->SetLabelSize(0.035);
   test1->GetYaxis()->SetTitleSize(0.035);
   test1->GetYaxis()->SetTitleFont(42);
   test1->Draw("Same");
   
   TF1 *test2 = new TF1("test2","5.317e23*(TMath::Sqrt(x))",0,5.5);
   test2->SetFillColor(19);
   test2->SetFillStyle(0);

   ci = TColor::GetColor("#000099");
   test2->SetLineColor(ci);
   test2->SetLineWidth(3);
   test2->SetLineStyle(8);
   test2->GetXaxis()->SetLabelFont(42);
   test2->GetXaxis()->SetLabelSize(0.035);
   test2->GetXaxis()->SetTitleSize(0.035);
   test2->GetXaxis()->SetTitleFont(42);
   test2->GetYaxis()->SetLabelFont(42);
   test2->GetYaxis()->SetLabelSize(0.035);
   test2->GetYaxis()->SetTitleSize(0.035);
   test2->GetYaxis()->SetTitleFont(42);
   test2->Draw("Same");
   
   TF1 *test3 = new TF1("test3","5.274e23*(TMath::Sqrt(x))",0,5.5);
   test3->SetFillColor(19);
   test3->SetFillStyle(0);

   ci = TColor::GetColor("#009900");
   test3->SetLineColor(ci);
   test3->SetLineWidth(3);
   test3->SetLineStyle(8);
   test3->GetXaxis()->SetLabelFont(42);
   test3->GetXaxis()->SetLabelSize(0.035);
   test3->GetXaxis()->SetTitleSize(0.035);
   test3->GetXaxis()->SetTitleFont(42);
   test3->GetYaxis()->SetLabelFont(42);
   test3->GetYaxis()->SetLabelSize(0.035);
   test3->GetYaxis()->SetTitleSize(0.035);
   test3->GetYaxis()->SetTitleFont(42);
   test3->Draw("Same");
   TLine *line = new TLine(0,9.86e+23,5.5,9.86e+23);
   line->SetLineColor(47);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.150358,0.6920601,0.5501193,0.8712446,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("FCLimitForXe124_for_S=1_CL90","FC-Limit for S I: 0,01 % Xe-136","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#990000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(3);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("FCLimitForXe124_for_S=2_CL90","FC-Limit for S II: 0,05 % Xe-136","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#000099");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(3);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("FCLimitForXe124_for_S=3_CL90","FC-Limit for S III: 0,1 % Xe-136","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(2);
   entry->SetMarkerSize(1.4);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TLine","T^{124,2#nuECEC}_{1/2} =9.86#times10^{23} yr","l");
   entry->SetLineColor(47);
   entry->SetLineStyle(7);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.4560804,0.94,0.5439196,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figures/sensi134.C <==
{
//=========Macro generated from canvas: c2/Sensitivity
//=========  (Tue Apr 22 13:51:11 2014) by ROOT version5.34/10
   TCanvas *c2 = new TCanvas("c2", "Sensitivity",0,51,1680,960);
   gStyle->SetOptStat(0);
   c2->Range(-0.6875001,24.29407,6.1875,26.79407);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetLogy();
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetFrameBorderMode(0);
   c2->SetFrameBorderMode(0);
   
   TH2D *Test1__1 = new TH2D("Test1__1","Plot",55,0,5.5,100,3.5e+24,3.5e+26);
   Test1__1->SetBinContent(1488,1);
   Test1__1->SetBinContent(2120,1);
   Test1__1->SetBinContent(2581,1);
   Test1__1->SetBinContent(3042,1);
   Test1__1->SetBinContent(3389,1);
   Test1__1->SetBinContent(3793,1);
   Test1__1->SetBinContent(4026,1);
   Test1__1->SetBinContent(4316,1);
   Test1__1->SetBinContent(4549,1);
   Test1__1->SetBinContent(4839,1);
   Test1__1->SetEntries(10);
   Test1__1->SetDirectory(0);
   Test1__1->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   Test1__1->SetLineColor(ci);

   ci = TColor::GetColor("#990000");
   Test1__1->SetMarkerColor(ci);
   Test1__1->SetMarkerStyle(3);
   Test1__1->GetXaxis()->SetTitle("run time (yr)");
   Test1__1->GetXaxis()->SetLabelFont(42);
   Test1__1->GetXaxis()->SetLabelSize(0.035);
   Test1__1->GetXaxis()->SetTitleSize(0.035);
   Test1__1->GetXaxis()->SetTitleFont(42);
   Test1__1->GetYaxis()->SetTitle("T^{134,Limit}_{1/2} (yr)");
   Test1__1->GetYaxis()->SetLabelFont(42);
   Test1__1->GetYaxis()->SetLabelSize(0.035);
   Test1__1->GetYaxis()->SetTitleSize(0.035);
   Test1__1->GetYaxis()->SetTitleFont(42);
   Test1__1->GetZaxis()->SetLabelFont(42);
   Test1__1->GetZaxis()->SetLabelSize(0.035);
   Test1__1->GetZaxis()->SetTitleSize(0.035);
   Test1__1->GetZaxis()->SetTitleFont(42);
   Test1__1->Draw("");
   
   TH2D *FCLimitOverRuntime_for_S=2_CL90__2 = new TH2D("FCLimitOverRuntime_for_S=2_CL90__2","Plot",55,0,5.5,100,2.5e+24,2.5e+26);
   FCLimitOverRuntime_for_S=2_CL90__2->SetBinContent(918,1);
   FCLimitOverRuntime_for_S=2_CL90__2->SetBinContent(1322,1);
   FCLimitOverRuntime_for_S=2_CL90__2->SetBinContent(1669,1);
   FCLimitOverRuntime_for_S=2_CL90__2->SetBinContent(1902,1);
   FCLimitOverRuntime_for_S=2_CL90__2->SetBinContent(2135,1);
   FCLimitOverRuntime_for_S=2_CL90__2->SetBinContent(2311,1);
   FCLimitOverRuntime_for_S=2_CL90__2->SetBinContent(2544,1);
   FCLimitOverRuntime_for_S=2_CL90__2->SetBinContent(2777,1);
   FCLimitOverRuntime_for_S=2_CL90__2->SetBinContent(2896,1);
   FCLimitOverRuntime_for_S=2_CL90__2->SetBinContent(3072,1);
   FCLimitOverRuntime_for_S=2_CL90__2->SetEntries(10);
   FCLimitOverRuntime_for_S=2_CL90__2->SetDirectory(0);

   ci = TColor::GetColor("#000099");
   FCLimitOverRuntime_for_S=2_CL90__2->SetLineColor(ci);

   ci = TColor::GetColor("#000099");
   FCLimitOverRuntime_for_S=2_CL90__2->SetMarkerColor(ci);
   FCLimitOverRuntime_for_S=2_CL90__2->SetMarkerStyle(3);
   FCLimitOverRuntime_for_S=2_CL90__2->GetXaxis()->SetTitle("run time (yr)");
   FCLimitOverRuntime_for_S=2_CL90__2->GetXaxis()->SetLabelFont(42);
   FCLimitOverRuntime_for_S=2_CL90__2->GetXaxis()->SetLabelSize(0.035);
   FCLimitOverRuntime_for_S=2_CL90__2->GetXaxis()->SetTitleSize(0.035);
   FCLimitOverRuntime_for_S=2_CL90__2->GetXaxis()->SetTitleFont(42);
   FCLimitOverRuntime_for_S=2_CL90__2->GetYaxis()->SetTitle("T^{134,limit}_{1/2} (yr)");
   FCLimitOverRuntime_for_S=2_CL90__2->GetYaxis()->SetLabelFont(42);
   FCLimitOverRuntime_for_S=2_CL90__2->GetYaxis()->SetLabelSize(0.035);
   FCLimitOverRuntime_for_S=2_CL90__2->GetYaxis()->SetTitleSize(0.035);
   FCLimitOverRuntime_for_S=2_CL90__2->GetYaxis()->SetTitleFont(42);
   FCLimitOverRuntime_for_S=2_CL90__2->GetZaxis()->SetLabelFont(42);
   FCLimitOverRuntime_for_S=2_CL90__2->GetZaxis()->SetLabelSize(0.035);
   FCLimitOverRuntime_for_S=2_CL90__2->GetZaxis()->SetTitleSize(0.035);
   FCLimitOverRuntime_for_S=2_CL90__2->GetZaxis()->SetTitleFont(42);
   FCLimitOverRuntime_for_S=2_CL90__2->Draw("Same");
   
   TH2D *FCLimitOverRuntime_for_S=3_CL90__3 = new TH2D("FCLimitOverRuntime_for_S=3_CL90__3","Plot",55,0,5.5,100,3e+24,3e+26);
   FCLimitOverRuntime_for_S=3_CL90__3->SetBinContent(519,1);
   FCLimitOverRuntime_for_S=3_CL90__3->SetBinContent(752,1);
   FCLimitOverRuntime_for_S=3_CL90__3->SetBinContent(985,1);
   FCLimitOverRuntime_for_S=3_CL90__3->SetBinContent(1104,1);
   FCLimitOverRuntime_for_S=3_CL90__3->SetBinContent(1280,1);
   FCLimitOverRuntime_for_S=3_CL90__3->SetBinContent(1399,1);
   FCLimitOverRuntime_for_S=3_CL90__3->SetBinContent(1518,1);
   FCLimitOverRuntime_for_S=3_CL90__3->SetBinContent(1637,1);
   FCLimitOverRuntime_for_S=3_CL90__3->SetBinContent(1756,1);
   FCLimitOverRuntime_for_S=3_CL90__3->SetBinContent(2046,1);
   FCLimitOverRuntime_for_S=3_CL90__3->SetEntries(10);
   FCLimitOverRuntime_for_S=3_CL90__3->SetDirectory(0);
   FCLimitOverRuntime_for_S=3_CL90__3->SetStats(0);

   ci = TColor::GetColor("#000099");
   FCLimitOverRuntime_for_S=3_CL90__3->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   FCLimitOverRuntime_for_S=3_CL90__3->SetMarkerColor(ci);
   FCLimitOverRuntime_for_S=3_CL90__3->SetMarkerStyle(3);
   FCLimitOverRuntime_for_S=3_CL90__3->GetXaxis()->SetLabelFont(42);
   FCLimitOverRuntime_for_S=3_CL90__3->GetXaxis()->SetLabelSize(0.035);
   FCLimitOverRuntime_for_S=3_CL90__3->GetXaxis()->SetTitleSize(0.035);
   FCLimitOverRuntime_for_S=3_CL90__3->GetXaxis()->SetTitleFont(42);
   FCLimitOverRuntime_for_S=3_CL90__3->GetYaxis()->SetLabelFont(42);
   FCLimitOverRuntime_for_S=3_CL90__3->GetYaxis()->SetLabelSize(0.035);
   FCLimitOverRuntime_for_S=3_CL90__3->GetYaxis()->SetTitleSize(0.035);
   FCLimitOverRuntime_for_S=3_CL90__3->GetYaxis()->SetTitleFont(42);
   FCLimitOverRuntime_for_S=3_CL90__3->GetZaxis()->SetLabelFont(42);
   FCLimitOverRuntime_for_S=3_CL90__3->GetZaxis()->SetLabelSize(0.035);
   FCLimitOverRuntime_for_S=3_CL90__3->GetZaxis()->SetTitleSize(0.035);
   FCLimitOverRuntime_for_S=3_CL90__3->GetZaxis()->SetTitleFont(42);
   FCLimitOverRuntime_for_S=3_CL90__3->Draw("Same");
   TLine *line = new TLine(0,1.714e+25,5.5,1.714e+25);
   line->SetLineColor(47);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,3.7e+24,5.5,3.7e+24);
   line->SetLineColor(48);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,4.7e+24,5.5,4.7e+24);
   line->SetLineColor(49);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   
   TF1 *test1 = new TF1("test1","12.8e25*(TMath::Sqrt(x))",0,5.3);
   test1->SetFillColor(19);
   test1->SetFillStyle(0);

   ci = TColor::GetColor("#990000");
   test1->SetLineColor(ci);
   test1->SetLineWidth(2);
   test1->SetLineStyle(8);
   test1->GetXaxis()->SetLabelFont(42);
   test1->GetXaxis()->SetLabelSize(0.035);
   test1->GetXaxis()->SetTitleSize(0.035);
   test1->GetXaxis()->SetTitleFont(42);
   test1->GetYaxis()->SetLabelFont(42);
   test1->GetYaxis()->SetLabelSize(0.035);
   test1->GetYaxis()->SetTitleSize(0.035);
   test1->GetYaxis()->SetTitleFont(42);
   test1->Draw("Same");
   
   TF1 *test2 = new TF1("test2","5.884e25*(TMath::Sqrt(x))",0,5.3);
   test2->SetFillColor(19);
   test2->SetFillStyle(0);

   ci = TColor::GetColor("#000099");
   test2->SetLineColor(ci);
   test2->SetLineWidth(2);
   test2->SetLineStyle(8);
   test2->GetXaxis()->SetLabelFont(42);
   test2->GetXaxis()->SetLabelSize(0.035);
   test2->GetXaxis()->SetTitleSize(0.035);
   test2->GetXaxis()->SetTitleFont(42);
   test2->GetYaxis()->SetLabelFont(42);
   test2->GetYaxis()->SetLabelSize(0.035);
   test2->GetYaxis()->SetTitleSize(0.035);
   test2->GetYaxis()->SetTitleFont(42);
   test2->Draw("Same");
   
   TF1 *test3 = new TF1("test3","4.153e25*(TMath::Sqrt(x))",0,5.3);
   test3->SetFillColor(19);
   test3->SetFillStyle(0);

   ci = TColor::GetColor("#009900");
   test3->SetLineColor(ci);
   test3->SetLineWidth(2);
   test3->SetLineStyle(8);
   test3->GetXaxis()->SetLabelFont(42);
   test3->GetXaxis()->SetLabelSize(0.035);
   test3->GetXaxis()->SetTitleSize(0.035);
   test3->GetXaxis()->SetTitleFont(42);
   test3->GetYaxis()->SetLabelFont(42);
   test3->GetYaxis()->SetLabelSize(0.035);
   test3->GetYaxis()->SetTitleSize(0.035);
   test3->GetYaxis()->SetTitleFont(42);
   test3->Draw("Same");
   
   TLegend *leg = new TLegend(0.5954654,0.3819742,0.875895,0.610515,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Test1","FC-Limit for S I: 0,01 % Xe-136","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#990000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(3);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("FCLimitOverRuntime_for_S=2_CL90","FC-Limit for S II: 0,05 % Xe-136","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#000099");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(3);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("FCLimitOverRuntime_for_S=3_CL90","FC-Limit for S III: 0,1 % Xe-136","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(3);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TLine","T^{134,Variante I}_{1/2} =1.714#times10^{25} yr","l");
   entry->SetLineColor(47);
   entry->SetLineStyle(7);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TLine","T^{134,Variante II}_{1/2} =3.7#times10^{24} yr","l");
   entry->SetLineColor(48);
   entry->SetLineStyle(7);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("TLine","T^{134,Variante II}_{1/2} =4.7#times10^{24} yr","l");
   entry->SetLineColor(49);
   entry->SetLineStyle(7);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.6091885,0.5032189,0.6968974,0.5579399,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figures/xpoint.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Apr 22 13:46:30 2014) by ROOT version5.34/10
   TCanvas *c1 = new TCanvas("c1", "c1",0,51,1680,960);
   gStyle->SetOptStat(0);
   c1->Range(-2.22625e+24,-75.00001,2.825625e+25,675);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(25);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(2);
   gre->SetPoint(0,1e+24,545);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,2e+24,495);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,3e+24,455);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,4e+24,425);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,5e+24,405);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,6e+24,385);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,7e+24,365);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,8e+24,345);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,9e+24,325);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1e+25,315);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.1e+25,295);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.2e+25,285);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.3e+25,275);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.4e+25,265);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.5e+25,245);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.6e+25,245);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.7e+25,225);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.8e+25,215);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.9e+25,205);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,2e+25,205);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,2.1e+25,195);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,2.2e+25,185);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,2.3e+25,175);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,2.4e+25,165);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,2.5e+25,165);
   gre->SetPointError(24,0,0);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,2.74e+25);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(600);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetTitle("T^{134,limit}_{1/2} (yr)");
   Graph_Graph1->GetXaxis()->SetRange(4,92);
   Graph_Graph1->GetXaxis()->CenterTitle(true);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("E_{Schnittpunkt} (kev)");
   Graph_Graph1->GetYaxis()->CenterTitle(true);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   
   TF1 *test1 = new TF1("test1","expo",8.22e+23,2.5208e+25);
   test1->SetFillColor(19);
   test1->SetFillStyle(0);

   ci = TColor::GetColor("#990000");
   test1->SetLineColor(ci);
   test1->SetLineWidth(2);
   test1->SetLineStyle(8);
   test1->SetChisquare(3196.315);
   test1->SetNDF(23);
   test1->GetXaxis()->SetLabelFont(42);
   test1->GetXaxis()->SetLabelSize(0.035);
   test1->GetXaxis()->SetTitleSize(0.035);
   test1->GetXaxis()->SetTitleFont(42);
   test1->GetYaxis()->SetLabelFont(42);
   test1->GetYaxis()->SetLabelSize(0.035);
   test1->GetYaxis()->SetTitleSize(0.035);
   test1->GetYaxis()->SetTitleFont(42);
   test1->SetParameter(0,6.280302);
   test1->SetParError(0,0.01256307);
   test1->SetParLimits(0,0,0);
   test1->SetParameter(1,-5.049135e-26);
   test1->SetParError(1,1.223576e-27);
   test1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(test1);
   gre->Draw("ap");
   TLine *line = new TLine(1e+24,100,2.5e+25,100);

   ci = TColor::GetColor("#006600");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(1e+24,500,2.5e+25,500);

   ci = TColor::GetColor("#006600");
   line->SetLineColor(ci);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

